Momentum-based Gradient Methods in Multi-Objective Recommendation

Multi-objective gradient methods are becoming the standard for solving multi-objective problems. Among others, they show promising results in developing multi-objective recommender systems with both correlated and conflicting objectives. Classic multi-gradient~descent usually relies on the combination of the gradients, not including the computation of first and second moments of the gradients. This leads to a brittle behavior and misses important areas in the solution space. In this work, we create a multi-objective model-agnostic Adamize method that leverages the benefits of the Adam optimizer in single-objective problems. This corrects and stabilizes~the~gradients of every objective before calculating a common gradient descent vector that optimizes all the objectives simultaneously. We evaluate the benefits of Multi-objective Adamize on two multi-objective recommender systems and for three different objective combinations, both correlated or conflicting. We report significant improvements, measured with three different Pareto front metrics: hypervolume, coverage, and spacing. Finally, we show that the \textit{Adamized} Pareto front strictly dominates the previous one on multiple objective pairs.

==> MORS - Momentum-based Gradient Methods in Multi-objective RecommenderSystems NEW FORMAT/images/plots_FINAL_ADAMIZE.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import pickle\n",
    "import json\n",
    "import itertools\n",
    "from mpl_toolkits import mplot3d\n",
    "\n",
    "import seaborn as sns; sns.set()\n",
    "sns.set_style(\"whitegrid\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib. pyplot as plt\n",
    "\n",
    "def get_hypervolume(scores):\n",
    "    \"\"\"Computes the hypervolume of pareto front:\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    The higer the volume the better the pareto set.\n",
    "    \"\"\"\n",
    "    scores = -scores\n",
    "    hv = hypervolume(scores)\n",
    "    d = scores.shape[1]\n",
    "    return hv.compute([0.0]*d)\n",
    "    \n",
    "def is_dominated(p, S):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    for s in S:\n",
    "        if(np.all(s>=p)):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def coverage(S1, S2):\n",
    "    \"\"\"Computes the coverage scores.\n",
    "    Arguments:\n",
    "        S1 - one pareto front.\n",
    "        S2 - another pareto front.\n",
    "        \n",
    "    coverage(S1, S2) gives the proportion of points in S2 weakly dominated by at least one point in S1\n",
    "    \"\"\"\n",
    "    count = 0\n",
    "    for s in S2:\n",
    "        if(is_dominated(s, S1)):\n",
    "            count = count + 1\n",
    "    return(count/len(S2))\n",
    "\n",
    "def distance_to_closest_neighbor(s, scores):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    min_distance = 2*scores.shape[1]\n",
    "    for s_j in scores:\n",
    "        distance = np.sum(abs(s_j - s))\n",
    "        if(distance < min_distance):\n",
    "            min_distance = distance\n",
    "    return(min_distance)\n",
    "\n",
    "\n",
    "def spacing(scores):\n",
    "    \"\"\"Computes the spacing score.\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    \"\"\"\n",
    "    distances = []\n",
    "    for i, s in enumerate(scores):\n",
    "        d_i = distance_to_closest_neighbor(s, np.delete(scores, i, axis=0))\n",
    "        distances.append(d_i)\n",
    "        # print(d_i)\n",
    "    distances = np.array(distances)\n",
    "    d_mean = np.mean(distances)\n",
    "    \n",
    "    total=0\n",
    "    for d in distances:\n",
    "        total+=((d-d_mean)*(d-d_mean))\n",
    "    return np.sqrt(total/float(len(scores) - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "def identify_pareto(scores):\n",
    "    # Count number of items\n",
    "    population_size = scores.shape[0]\n",
    "    # Create a NumPy index for scores on the pareto front (zero indexed)\n",
    "    population_ids = np.arange(population_size)\n",
    "    # Create a starting list of items on the Pareto front\n",
    "    # All items start off as being labelled as on the Parteo front\n",
    "    pareto_front = np.ones(population_size, dtype=bool)\n",
    "    # Loop through each item. This will then be compared with all other items\n",
    "    for i in range(population_size):\n",
    "        # Loop through all other items\n",
    "        for j in range(population_size):\n",
    "            # Check if our 'i' pint is dominated by out 'j' point\n",
    "            if all(scores[j] >= scores[i]) and any(scores[j] > scores[i]):\n",
    "                # j dominates i. Label 'i' point as not on Pareto front\n",
    "                pareto_front[i] = 0\n",
    "                # Stop further comparisons with 'i' (no more comparisons needed)\n",
    "                break\n",
    "    # Return ids of scenarios on pareto front\n",
    "    return population_ids[pareto_front]\n",
    "\n",
    "def get_pareto_points(metric1, metric2):\n",
    "\n",
    "    scores = np.transpose(np.array([metric1, metric2]))\n",
    "\n",
    "    x = scores[:, 1]\n",
    "    y = scores[:, 0]\n",
    "    \n",
    "    pareto = identify_pareto(scores)\n",
    "    pareto_front = scores[pareto]\n",
    "    \n",
    "    pareto_front_df = pd.DataFrame(pareto_front)\n",
    "    pareto_front_df.sort_values(0, inplace=True)\n",
    "    pareto_front = pareto_front_df.values\n",
    "    \n",
    "    x_all = scores[:, 1]\n",
    "    y_all = scores[:, 0]\n",
    "    x_pareto = pareto_front[:, 1]\n",
    "    y_pareto = pareto_front[:, 0]\n",
    "    \n",
    "    return x_pareto, y_pareto\n",
    "\n",
    "def get_pareto_points3(metric1, metric2, metrics3):\n",
    "\n",
    "    scores = np.transpose(np.array([metric1, metric2, metrics3]))\n",
    "\n",
    "    x = scores[:, 0]\n",
    "    y = scores[:, 1]\n",
    "    z = scores[:, 2]\n",
    "    \n",
    "    pareto = identify_pareto(scores)\n",
    "    pareto_front = scores[pareto]\n",
    "    \n",
    "    pareto_front_df = pd.DataFrame(pareto_front)\n",
    "    pareto_front_df.sort_values(0, inplace=True)\n",
    "    pareto_front = pareto_front_df.values\n",
    "    \n",
    "    x_all = scores[:, 0]\n",
    "    y_all = scores[:, 1]\n",
    "    z_all = scores[:, 2]\n",
    "    x_pareto = pareto_front[:, 0]\n",
    "    y_pareto = pareto_front[:, 1]\n",
    "    z_pareto = pareto_front[:, 2]\n",
    "    \n",
    "    return x_pareto, y_pareto, z_pareto"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_one(file_name, new_format=True):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "        \n",
    "    \n",
    "    plt.plot(losses)\n",
    "    plt.ylabel(\"loss\")\n",
    "    plt.show()\n",
    "    \n",
    "    if new_format:\n",
    "        plt.plot(loss1)\n",
    "        plt.ylabel(\"loss 1\")\n",
    "        plt.show()\n",
    "\n",
    "        plt.plot(loss2)\n",
    "        plt.ylabel(\"loss 2\")\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall)\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue)\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_two(file_name1, file_name2, new_format=True):\n",
    "    with open(file_name1) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses1 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall1 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall1 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss1_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    with open(file_name2) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses2 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall2 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall2 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss2_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    plt.plot(losses1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(losses2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Loss\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/1_loss.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    if  new_format:\n",
    "        plt.plot(loss1_1, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_1, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Relevance loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/2_relevance_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "        \n",
    "        plt.plot(loss1_2, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_2, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Revenue loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/3_revenue_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(recall2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/4_recall.png\", dpi=200)\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(revenue2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/5_revenue.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    plot_two_pareto(recall1, revenue1, recall2, revenue2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "def clean_line(line):\n",
    "    parts = line.split(\" \")\n",
    "    parts = parts[4:]\n",
    "    return \" \".join(parts)\n",
    "\n",
    "training_loss_q = \"Training loss: \"\n",
    "training_losses_q = \"Training losses: \"\n",
    "validation_metrics_q = \"Validation metrics: \"\n",
    "\n",
    "def search_term(line, query):\n",
    "    start = line.find(query)\n",
    "    start += len(query)\n",
    "    # single number\n",
    "    if line[start] != \"[\":\n",
    "        subline = line[start:]\n",
    "        end = subline.find(\", \")\n",
    "        return float(subline[:end])\n",
    "    else:\n",
    "        subline = line[start:]\n",
    "        end = subline.find(\"]\")\n",
    "        subline = subline[:end+1]\n",
    "        return json.loads(subline)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_metrics(file_name):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    log_file = [clean_line(x) for x in log_file]\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    # extract metrics\n",
    "    metrics = [search_term(x, \"Validation metrics: \") for x in lines]\n",
    "    return metrics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_two_pareto(recall1, revenue1, recall2, revenue2, label1, label2, name):\n",
    "    pareto_new = get_pareto_points(recall1, revenue1)\n",
    "    pareto_original = get_pareto_points(recall2, revenue2)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.scatter(pareto_original[0], pareto_original[1], color=\"olive\")\n",
    "\n",
    "    plt.plot(pareto_new[0], pareto_new[1], color='b', label=\"Ensemble Model\")\n",
    "    plt.scatter(pareto_new[0], pareto_new[1], color=\"darkblue\")\n",
    "    \n",
    "    x_org = [revenue1[0], revenue1[-1]]\n",
    "    y_org = [recall1[0], recall1[-1]]\n",
    "    plt.scatter(x_org, y_org, marker=\"*\", color='orange', label=\"Single Obj. Models\")\n",
    "\n",
    "    plt.xlabel(label2)\n",
    "    plt.ylabel(label1)\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/\" + name, dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    pareto_original = np.array(list(zip(pareto_original[0], pareto_original[1])))\n",
    "    pareto_new = np.array(list(zip(pareto_new[0], pareto_new[1])))\n",
    "    print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_pareto(PF_new, PF_original, i, j, label1, label2, name):\n",
    "    scores_new = np.array(PF_new)\n",
    "    scores_original = np.array(PF_original)\n",
    "\n",
    "    recall1 = scores_new[:, i]\n",
    "    revenue1 = scores_new[:, j]\n",
    "    \n",
    "    recall2 = scores_original[:, i]\n",
    "    revenue2 = scores_original[:, j]\n",
    "\n",
    "    plot_two_pareto(recall1, revenue1, recall2, revenue2, label1, label2, name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "PLOTS_DIR = \"plots_FINAL_ADAMIZE\"\n",
    "if not os.path.exists(PLOTS_DIR):\n",
    "    os.mkdir(PLOTS_DIR)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ADAMIZE 3 OBJECTIVES"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_and_compute(adamize_file, plot=False):\n",
    "    adamize_metrics = read_metrics(os.path.join(\"logs_adam_per_obj_final\", adamize_file))\n",
    "    print(os.path.join(\"logs_adam_per_obj_final\", adamize_file))\n",
    "    MO_cor_rev = read_metrics(\"MO_cor_rev_rec_2020-07-27_14-37-37.log\")\n",
    "    \n",
    "    scores_new = np.array(adamize_metrics)\n",
    "    scores_original = np.array(MO_cor_rev)\n",
    "\n",
    "    recall1 = scores_new[:, 0]\n",
    "    revenue1 = scores_new[:, 1]\n",
    "    recency1 = scores_new[:, 2]\n",
    "\n",
    "    recall2 = scores_original[:, 0]\n",
    "    revenue2 = scores_original[:, 1]\n",
    "    recency2 = scores_original[:, 2]\n",
    "    \n",
    "    recall1, revenue1, recency1 = get_pareto_points3(recall1, revenue1, recency1)\n",
    "    recall2, revenue2, recency2 = get_pareto_points3(recall2, revenue2, recency2)\n",
    "    \n",
    "    pareto_new = np.array(list(zip(recall1, revenue1, recency1)))\n",
    "    pareto_original = np.array(list(zip(recall2, revenue2, recency2)))\n",
    "    print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))\n",
    "    print('#'*150)\n",
    "    \n",
    "    if plot:\n",
    "        for c, angle in enumerate([[10, 60], [50, 60], [20, 60], [60, 35]]):\n",
    "            fig = plt.figure()\n",
    "            ax = plt.axes(projection='3d')\n",
    "            ax.view_init(angle[0], angle[1])\n",
    "\n",
    "            # depthshade=False\n",
    "            ax.scatter3D(recall1, revenue1, recency1, color='b', label=\"Ensemble Model\")\n",
    "            ax.scatter3D(recall2, revenue2, recency2, color='y', label=\"Vanilla SMSGD\")\n",
    "            ax.set_xlabel('Recall@20')\n",
    "            ax.set_ylabel('Revenue@20')\n",
    "            ax.set_zlabel('Recency@20')\n",
    "            plt.savefig(PLOTS_DIR + \"/pareto_front_3_{}.png\".format(c), dpi=200)\n",
    "            plt.show()\n",
    "            \n",
    "    return get_hypervolume(pareto_new), coverage(pareto_new, pareto_original)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_and_compute_(adamize_file, plot=False):\n",
    "    adamize_metrics = read_metrics(os.path.join(\"logs_adam_per_obj_final\", adamize_file))\n",
    "    print(os.path.join(\"logs_adam_per_obj_final\", adamize_file))\n",
    "    MO_cor_rev = read_metrics(\"MO_cor_rev_rec_2020-07-27_14-37-37.log\")\n",
    "    \n",
    "    scores_new = np.array(adamize_metrics)\n",
    "    scores_original = np.array(MO_cor_rev)\n",
    "\n",
    "    recall1 = scores_new[:, 0]\n",
    "    revenue1 = scores_new[:, 1]\n",
    "    recency1 = scores_new[:, 2]\n",
    "\n",
    "    recall2 = scores_original[:, 0]\n",
    "    revenue2 = scores_original[:, 1]\n",
    "    recency2 = scores_original[:, 2]\n",
    "    \n",
    "    recall1, revenue1, recency1 = get_pareto_points3(recall1, revenue1, recency1)\n",
    "    recall2, revenue2, recency2 = get_pareto_points3(recall2, revenue2, recency2)\n",
    "    \n",
    "    pareto_new = np.array(list(zip(recall1, revenue1, recency1)))\n",
    "    pareto_original = np.array(list(zip(recall2, revenue2, recency2)))\n",
    "    #print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    #print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))\n",
    "    print('#'*150)\n",
    "    \n",
    "    c = 0\n",
    "    labels = [\"Recall@20\", \"Revenue@20\", \"Recency@20\"]\n",
    "    for i, j in [[0, 1], [0, 2], [1, 2]]:\n",
    "        p1_o, p2_o = get_pareto_points(scores_original[:, i], scores_original[:, j])\n",
    "        p1_n, p2_n = get_pareto_points(scores_new[:, i], scores_new[:, j])\n",
    "        plt.plot(p1_o, p2_o, color='#1f77b4', linewidth=2, marker=\".\", linestyle='-', markersize=10, label='Vanilla SMSGD')\n",
    "    \n",
    "        plt.scatter(p1_o, p2_o, color=\"olive\")\n",
    "        plt.xlabel(labels[j], fontsize=18)\n",
    "        plt.tick_params(labelsize=18)\n",
    "        plt.ylabel(labels[i], fontsize=18)\n",
    "        plt.plot(p1_n, p2_n, color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "        plt.scatter(p1_n, p2_n, color=\"darkblue\")\n",
    "        \n",
    "        plt.xlabel(labels[j], fontsize=18)\n",
    "        plt.tick_params(labelsize=18)\n",
    "        plt.ylabel(labels[i], fontsize=18)\n",
    "        if i == 0 and j == 2:\n",
    "            plt.ylim((0.33, 0.401))\n",
    "        legend = plt.legend(prop={'size':14},loc='lower left')\n",
    "        \n",
    "        plt.savefig(PLOTS_DIR + \"/pareto_front_3_projected_{}.pdf\".format(c), bbox_inches='tight', dpi=300)\n",
    "        plt.show()\n",
    "        c += 1\n",
    "    \n",
    "#     if plot:\n",
    "#         for c, angle in enumerate([[10, 60], [50, 60], [20, 60], [60, 35]]):\n",
    "#             fig = plt.figure()\n",
    "#             ax = plt.axes(projection='3d')\n",
    "#             ax.view_init(angle[0], angle[1])\n",
    "\n",
    "#             # depthshade=False\n",
    "#             ax.scatter3D(recall1, revenue1, recency1, color='b', label=\"Ensemble Model\")\n",
    "#             ax.scatter3D(recall2, revenue2, recency2, color='y', label=\"Vanilla SMSGD\")\n",
    "#             ax.set_xlabel('Recall@20')\n",
    "#             ax.set_ylabel('Revenue@20')\n",
    "#             ax.set_zlabel('Recency@20')\n",
    "#             plt.savefig(PLOTS_DIR + \"/pareto_front_3_{}.png\".format(c), dpi=200)\n",
    "#             plt.show()\n",
    "            \n",
    "    return 0,0#get_hypervolume(pareto_new), coverage(pareto_new, pareto_original)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max(hypervolume_all)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 81,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max(coverage_all)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# FINAL FOR 3 OBJ"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "logs_adam_per_obj_final/MO_cor_rev_rec_2020-08-27_06-33-14.log\n",
      "Coverage of original over new: 0.0\n",
      "Coverage of new over original: 0.49382716049382713\n",
      "Spacing of original: 0.14679191319982207\n",
      "Spacing of new: 0.235272576350761\n",
      "######################################################################################################################################################\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(0, 0)"
      ]
     },
     "execution_count": 82,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot_and_compute_(\"MO_cor_rev_rec_2020-08-27_06-33-14.log\", True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> MORS - Momentum-based Gradient Methods in Multi-objective RecommenderSystems NEW FORMAT/images/plots_losses_metrics_adamize_FINAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "import seaborn as sns; sns.set()\n",
    "sns.set_style(\"whitegrid\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "#from pygmo.core import hypervolume\n",
    "import matplotlib. pyplot as plt\n",
    "\n",
    "def get_hypervolume(scores):\n",
    "    \"\"\"Computes the hypervolume of pareto front:\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    The higer the volume the better the pareto set.\n",
    "    \"\"\"\n",
    "    scores = -scores\n",
    "    hv = 0#hypervolume(scores)\n",
    "    d = scores.shape[1]\n",
    "    return 0#hv.compute([0.0]*d)\n",
    "    \n",
    "def is_dominated(p, S):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    for s in S:\n",
    "        if(np.all(s>=p)):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def coverage(S1, S2):\n",
    "    \"\"\"Computes the coverage scores.\n",
    "    Arguments:\n",
    "        S1 - one pareto front.\n",
    "        S2 - another pareto front.\n",
    "        \n",
    "    coverage(S1, S2) gives the proportion of points in S2 weakly dominated by at least one point in S1\n",
    "    \"\"\"\n",
    "    count = 0\n",
    "    for s in S2:\n",
    "        if(is_dominated(s, S1)):\n",
    "            count = count + 1\n",
    "    return(count/len(S2))\n",
    "\n",
    "def distance_to_closest_neighbor(s, scores):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    min_distance = 2*scores.shape[1]\n",
    "    for s_j in scores:\n",
    "        distance = np.sum(abs(s_j - s))\n",
    "        if(distance < min_distance):\n",
    "            min_distance = distance\n",
    "    return(min_distance)\n",
    "\n",
    "\n",
    "def spacing(scores):\n",
    "    \"\"\"Computes the spacing score.\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    \"\"\"\n",
    "    distances = []\n",
    "    for i, s in enumerate(scores):\n",
    "        d_i = distance_to_closest_neighbor(s, np.delete(scores, i, axis=0))\n",
    "        distances.append(d_i)\n",
    "        # print(d_i)\n",
    "    distances = np.array(distances)\n",
    "    d_mean = np.mean(distances)\n",
    "    \n",
    "    total=0\n",
    "    for d in distances:\n",
    "        total+=((d-d_mean)*(d-d_mean))\n",
    "    return np.sqrt(total/float(len(scores) - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def identify_pareto(scores):\n",
    "    # Count number of items\n",
    "    population_size = scores.shape[0]\n",
    "    # Create a NumPy index for scores on the pareto front (zero indexed)\n",
    "    population_ids = np.arange(population_size)\n",
    "    # Create a starting list of items on the Pareto front\n",
    "    # All items start off as being labelled as on the Parteo front\n",
    "    pareto_front = np.ones(population_size, dtype=bool)\n",
    "    # Loop through each item. This will then be compared with all other items\n",
    "    for i in range(population_size):\n",
    "        # Loop through all other items\n",
    "        for j in range(population_size):\n",
    "            # Check if our 'i' pint is dominated by out 'j' point\n",
    "            if all(scores[j] >= scores[i]) and any(scores[j] > scores[i]):\n",
    "                # j dominates i. Label 'i' point as not on Pareto front\n",
    "                pareto_front[i] = 0\n",
    "                # Stop further comparisons with 'i' (no more comparisons needed)\n",
    "                break\n",
    "    # Return ids of scenarios on pareto front\n",
    "    return population_ids[pareto_front]\n",
    "\n",
    "def get_pareto_points(metric1, metric2):\n",
    "\n",
    "    scores = np.transpose(np.array([metric1, metric2]))\n",
    "\n",
    "    x = scores[:, 1]\n",
    "    y = scores[:, 0]\n",
    "    \n",
    "    pareto = identify_pareto(scores)\n",
    "    pareto_front = scores[pareto]\n",
    "    \n",
    "    pareto_front_df = pd.DataFrame(pareto_front)\n",
    "    pareto_front_df.sort_values(0, inplace=True)\n",
    "    pareto_front = pareto_front_df.values\n",
    "    \n",
    "    x_all = scores[:, 1]\n",
    "    y_all = scores[:, 0]\n",
    "    x_pareto = pareto_front[:, 1]\n",
    "    y_pareto = pareto_front[:, 0]\n",
    "    \n",
    "    return x_pareto, y_pareto\n",
    "\n",
    "def plot_two_pareto(recall1, revenue1, recall2, revenue2):\n",
    "    pareto_new = get_pareto_points(recall1, revenue1)\n",
    "    pareto_original = get_pareto_points(recall2, revenue2)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='#1f77b4', linewidth=2, marker=\".\", linestyle='-', markersize=10, label='Vanilla SMSGD')\n",
    "    #plt.scatter(pareto_original[0], pareto_original[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "\n",
    "    plt.plot(pareto_new[0], pareto_new[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "    #plt.scatter(pareto_new[0], pareto_new[1], color=\"darkblue\")\n",
    "\n",
    "    plt.xlabel('Revenue@20', fontsize=18)\n",
    "    plt.ylabel('Recall@20', fontsize=18)\n",
    "    plt.ylim((0.282, 0.289))\n",
    "    plt.tick_params(labelsize=18)\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend(prop={'size':14},loc='upper left')\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.pdf\", bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    \n",
    "    pareto_original = np.array(list(zip(pareto_original[0], pareto_original[1])))\n",
    "    pareto_new = np.array(list(zip(pareto_new[0], pareto_new[1])))\n",
    "    print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_one(file_name, new_format=True):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "        \n",
    "    \n",
    "    plt.plot(losses)\n",
    "    plt.ylabel(\"loss\")\n",
    "    plt.show()\n",
    "    \n",
    "    if new_format:\n",
    "        plt.plot(loss1)\n",
    "        plt.ylabel(\"loss 1\")\n",
    "        plt.show()\n",
    "\n",
    "        plt.plot(loss2)\n",
    "        plt.ylabel(\"loss 2\")\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall)\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue)\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plot_one_pareto(recall, revenue)\n",
    "    \n",
    "def plot_one_pareto(recall1, revenue1):\n",
    "    pareto_original = get_pareto_points(recall1, revenue1)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.scatter(pareto_original[0], pareto_original[1])\n",
    "    \n",
    "    max_recall = max(recall1)\n",
    "    max_revenue = max(revenue1)\n",
    "    plt.scatter([max_revenue], [max_recall], color='orange', marker=\"*\", label=\"Utopia Solution\")\n",
    "\n",
    "    plt.xlabel('Revenue@20')\n",
    "    plt.ylabel('Recall@20')\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.pdf\", dpi=200)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_two(file_name1, file_name2, new_format=True):\n",
    "    with open(file_name1) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses1 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall1 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall1 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss1_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    with open(file_name2) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses2 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall2 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall2 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss2_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    plt.plot(losses1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(losses2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Loss\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/1_loss.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    if  new_format:\n",
    "        plt.plot(loss1_1, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_1, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Relevance loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/2_relevance_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "        \n",
    "        plt.plot(loss1_2, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_2, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Revenue loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/3_revenue_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(recall2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/4_recall.png\", dpi=200)\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(revenue2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/5_revenue.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    plot_two_pareto(recall1, revenue1, recall2, revenue2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_optim_info(file_name):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    optim_info = [x for x in log_file if x.startswith(\"Optimiser:\")]\n",
    "    for line in optim_info:\n",
    "        print(line.strip())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logs = os.listdir(\"logs_adam_per_obj_final\")\n",
    "# logs = [os.path.join(\"logs_adam_per_obj_final\", x) for x in logs if x.startswith(\"run_\")]\n",
    "# logs = sorted(logs)\n",
    "\n",
    "# for log in logs:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_original_2020-07-29_21-20-35.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cherry_picked = [\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_06-56-25.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_14-18-06.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-02_21-14-42.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-03_00-45-30.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-03_04-16-39.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-03_07-42-51.log\",\n",
    "# ]\n",
    "\n",
    "# for log in cherry_picked:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_original_2020-07-29_21-20-35.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYQAAAEJCAYAAACUk1DVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzdaWBU9bn48e/sk2SSyWTf94VAIOyLIIsKIi4gta7V1qpV671W297K31qstvWW1talrVetVUvdihu4AgqK7JCQhASy7/s+mckks5//i0kGY0IImLA0v8+bJHPOnPPMTOY857fLJEmSEARBECY8+bkOQBAEQTg/iIQgCIIgACIhCIIgCP1EQhAEQRAAkRAEQRCEfspzHcCZcLvdWCwWVCoVMpnsXIcjCIJwQZAkCYfDgZ+fH3L50PLABZkQLBYLpaWl5zoMQRCEC1JaWhr+/v5DHr8gE4JKpQI8L0qtVp/28wsLC8nMzBzrsMaUiHFsiBjHhojx2zsf4rPb7ZSWlnqvod90QSaEgWoitVqNRqM5o2Oc6fPOJhHj2BAxjg0R47d3vsR3sqp20agsCIIgACIhCIIgCP1EQhAEQRAAkRAEQRCEfiIhCIIgCIBICIIgCEI/kRAEQZiwHn5uL5s+F4NcB4iEIAjChNRrdVBQ0c6WrypwOF1n/fwtnb1n/ZynIhKCIPwH2Jldx8+f+Ypeq+Nch3LBqG0xA2Cy2DlQ2HxWz32ssoM7f/cZx6s6zup5T0UkBEH4D5Bd1EJJbRcvvF9wrkO5YNQ0eRKCr1bJ9oM1w+7T3WOju8c25ucuqekC4NCxs5uITkUkBEH4D1DXYkapkLMzu449+Q3nOpwLQm2LCbVKwZrFyeSVttHcYRmyz29fPsivXtjHWC89X9NsAiCnuHVMj/ttiYQgCBc4l8tNfWsPVy5MJC0ukOfeOYrL5T7XYZ33apvNxIbrWD4vHrkMPj9cO2h7Q1sPxTVdVDWaKK7uGvFYR0pa+fMbOVj6PFV2Tpebju6+k+5f3ehJCNVNphH3O9tEQhCEC1xLZy9Ol5uEyACuWJCIuddO83nYYHm2SZLE1v3VdJmsw26vbTYTHxFASKAPkxKCyCttG7R915F6ZDLQqhVsPVA9aFtpbRc7+hOIyy3xwntH+SKnnkde2Mexyg5+9vRX/OiJzzGah1Y3uVxu6lrNTE8LBSC3pG3IPgOsNifP/juX0tqRE9JYOSsJYcOGDaxbt27I45s3b2bRokWsXr2a1atX89RTT52NcAThP8pA42hchD8x4TrAU4V0JlwuN29uLznpRfRCcuhYM397J5+3d5YN2dbTa6fTZCUu3LMmQEZCEBX1RuwOT28jSZL48kg9U5NDWDY7lj15DZh77d7nv/ZpEU+/lcvR8jYOFDTR2G7hiosSqG40se5ve2jq6MHudFNQ3j7k3I3tFhxON0tnxmDw13Ck5OTVRi99UMhnh2p54f2jY15tNZxxTwj79+/n/fffH3ZbQUEB69atY8uWLWzZsoUHH3xwvMMRhJPKLmrhD//KPuMvniRJ1Leav9UXt7Cineom02k9Z+DiHxOmIzbMf9Bjp6u4pos3thXz7/Owb77D6eZIcStu96nfX0mSeGN7CQBf5dbj/EYVWk3ziSQKnoTgdEmU1xsBKKsz0tRuYcnMGK5YkIDd6WZndl1/HC6OVXUC8JdNeWz6vJSoED/uvnYav75rPlcuTOT/HroUX62S/HLP3b/V5qSguhdJkryfb0JkADMnhZFb0oprmNe092gj2w7UkBSlp7TWOGJJYqyMa0IwGo089dRT3HPPPcNuLygoYPPmzVxzzTX8/Oc/p7u7ezzDEYQR7cyuY3dewxn1D2839vH4Pw5y74ad7DpSf0bnlySJDRuz+b9380/rebUtZkL0Wny1Kvx8VAQFaKhv7TmjGAaqJnYcrqWn7/S6sL69o9RbjTLA4XTz0pZC/v1ZyRnF83Xv7Czj0b/v5+m3jpyyjeTQsWYqG7q5aFok3T12cr9xF36iVBUAwKSEIACK+i/0u47Uo1TIuWhaFIlRetLjDGw7UIMkSZTUdGF3uFi9OJnmjl4qG7tZuywVhVxGVmoo96ydRrDeh6nJIRwt85QQ3t9Vwbv7Ojl8vIWaJhNyuYzYcH9mpYfT0+fg8PHBvY26e2z8dVMeKbGBbPivRYQafHhze/G4lxLGdYGc9evX8+CDD9LU1DTs9tDQUH70ox8xbdo0/vznP/P444/zpz/9adTHLywsPOPYcnJyzvi5Z4uIcWyMNsaCMs+XctuuI2TG+476+K3dDv6xvRWXG3zUcrZ8cQx/Tq/3SE5ODm3dDow9NkwWG/sOHEajGt39WklVC3ofufd16n2gpKr5jD6bg/kdqJUyrHYXr7y7l4syTiyzmJOTQ4fZyabdHcxJ9WN2qs67ze508/rWRtwSGNvrSQjTYHW42bS7g8pmGxqVjKRAM3L5ma2BbnW4eW9nEwG+Cr7IqaelrYPrLgoacrycnBzsTjcvf9aGQadg6SQZuSVy3v3sKPK+E72vso8aUStl1FYep77Kc4wgfyX78yuJ8jPy2cFm0qI0lBw/CkBqhMRHh8x8+NkBShv6kMlgUlgfbRk6yhutBMrbyMkZXD1k0PRxsMPC57sO8tFuz939G5/moVTICNIpKDiah9LpJixQxZOvHebOFWGE6j0rmW3PNdLT52DFVA3HCvOZm6Lh48Nd/Pyp7SjkMi6e4k9U0OmvFnkq45YQ3n77bSIjI1mwYAHvvffesPv87W9/8/5+5513ctlll53WOTIzM89oBaKcnBxmzZp12s87m0SMoydJ0rArQLV09nIwO5+rLpuPXC7D7nChkMtQKIZeaLt7bBgtnjt7p9LArFmjW+rQ7Zb4f8/tQa1S8qefLGH7wRre+7KclPRM9LrR/W8OvI9b91cDLbglUAbEMmtyhHcfu8OFW5LQqgd/Zd1uic53PmbOvFhmzZoKwOGao+zMrmPmzJknXRnrZJ7b+hlzp0TSabKSV2Nl+pQIvjxSjxoLyxdl8vpHuXSaHOw6ZuHWNRfhq/VcwDzVHo34aBRsPmhizeJkPtpbRZfJzsJpUew92oghIoWU2MDTimfAps9LsToa+d/7FpFX1sY/Pz6OfVkUC6dFeffZd+AwLVYD731RjrHHwc9umcWCmTHk1efz+aFagiJTqKg3YgjQ0uPoJSFKyZzZs73Pn156hJziFrrdofTZG7n16plkJocAkD7ZwbYjW2nq8aPN4iQ5JpBFC+awaIHnMxgu0QVHmdh65AsOV8sw9bqIDlZT0WTDz0fF9LQw73cnObWXnz37Fe8eMPP7+xYhl8nIfvtzls6K4YpLPftMy3JR13WAjm4rWo2CpOQ0piQFn/b7aLPZRryRHreE8Mknn9DW1sbq1avp7u6mt7eXJ554gocffhgAs9nMu+++yw9+8APA86VWKi/IFT2Fc8jllvjJn75gfmYk37siw/u4JEk8/o8D1DabeXvfNvx91TS09ZCZFMzv7l045DhldZ66Y41a4R00NMDhdFPV2E1qbOCQC+zO7FqOV3Vy//XTiQzxY/GMaN7ZWca+giauWJAwbMw9fQ7KaruIjwwgKEDrfbywogO9Tk2fzUV+aRtzJ0fgdLnZur+aN7eXEB2q4w//fTHQn8DMNrQaJTa7i9jwE3fysWE6+mxOOk1WfDRKDh5rZtakcAL8Rr6jNJpttHb2ctXCRMIMvvx+42H+8Fo2QQFausxW9hzfT6C/hp/cMINn/p3LR3uquP6yNADyy9pQyGX85u6L+OXz+3j14+NMSQrmZzfPJDLEj71HGymsbD+jhNBrdbB5VzmzM8JJiQ0kMVrPh7sr+CK7joXTonA43by+tYiP9jRhczQyPTWUmy+fREaipxpo2exYPtlXzf1/+nLQcS+bEzfo74yEIHZm1/HGtmKSovSDLrg6HxXzMyP58kg9VruT1YuTvdu+mQwGblDiI/zR69TsO9qEwV/D9Rcb+MuHrVj6HCRE+NNjrMbeZ0TudvDLH8ziVy8c5IGndpESE4jT5eamFeneY6qUimH/b8fauF2BX3nlFe/v7733HocOHfImAwBfX19eeuklZsyYQVZWFq+99hrLly8fr3CEM/TZwRokYMW8+HMdyrCyjzdT02zG5ZYGJYTaFjO1zWayEn3RBxqw2lzofFQcr+rA4XShUioGHaestguZDJbMiOHLI55GSKVCjiRJPPXmEXbnNXDVokTuXD0VRf8FoKGth5c/PE5GQhCX9l9cEiIDiAnTsTu3YUhCaO6w8PRbuRyv6kCSPMnnO8tSSdRLSJJEYWU7U5NDsPQ5yC1tw+2WeOylA+SVtmHw11BU3UlHdx/Beh/+simPw0UtLJsVAzAoIcR8rWE5r7SNd78oR6mQs3BaFNdfluqtN/+msjpPIkyLMzAp3sD3rphEYpSe2ZPC2bX3MD2EMCsjjKgQHXuPNvL+l+VctSgRX62K/PJ20uMNpMcHseG+RbjcEmlxBu+xo0L8KCjvYM2SFO9jkiQhScNfUG12F1qNEofTzdNv5WLudXDjck/yUchlLJ0Zy5avKjCa+/j8cD3vflFOZrwPt6+ZM+i8AOlxBm69IgMfjZJpqSF0dFs5XtXBoqzoQftl9LcjdJlt3LZq8pDkf+mcWHbneaqdpqWGDvsedjRm01C+jcnzH0Cp9mNaSii78xq4bG4cet8+Fk2P4sucepJ0xyg5dMD7vITMG3jyJ4v531cPkV3UwvK5cUSF6IY9x3g667fkv/zlL7nkkku49NJLefrpp/n1r3+N1WolISGBP/zhD2c7HOEU3t9Vjs3hPm8Twsd7qwCob+3xXiwB9uY3IpPBZdP1LF002/vY7zceprrJRGrs4ItGaZ2R2HB/slJD2H6whtpmM0nRet7/spzdeQ1kJATx0Z4qGtstzJsSgdFs452dZahVCu77bpb3oiaTyVg8PZo3PysZFE9+aRsb/nUYtwQ3Lk8nLc7A54dqeWNbMekxWhJSeunotpKZFIzN4eaVj47x1mcl5JW2cefqTKanhvJfT35BdlELC7OiySluRaWUs+Owp+fLoITQ3/W0usnEjsN1TE0OISEqgM8P1fJVXj3LZsVyz9pp+GgGf/1La43IZZAcrUehkHPDZSfuUAN8FSybleT9++bL0/np01/x3hflrFmSTEW9kRuXe/b3c+SiVOuAOd79p6aEsCevAZdb8ibUf358nC+P1LPutjneRl2r3cnTb+VyoKCJ+VMj6bM6OVLSyl1rMkmPD/Ie75LZsezLyaNs32PsypnO3MmJrJquHJIMBj6TgZIMQHxEADPTw4bsFxvuj69WiUopZ/GM6CHbp6eFERSgwWSxMzkhaMh2AHNnOQ6rkaaqHcSmX8O8KREcPNbMpbNCaC7bzpoFc9E4rCh6sgmKnElE4iWU5fwdY+sxkqfP5s8PLGHbgRoumR077PHH21lJCGvXrmXt2rUA/O53v/M+Pnv27JN2SRXOPZdboqndgtMl0WWyYvha9cY3OZwuevocGPxPvs9Ya2jrIbe0jQVTI9lf0MTR8naWzfJ8kfbkNzIlKRh/nxMlgYHqivI646CEIEkSpbVdzJ0c4b2glNR20d1j458fH2dhVhQP3Tqbj/ZU8epHxzjSP93Awqwo7l4zdcj7smh6NG9sL2FvfiPXLE7GaLbx2D8OEBHsxyM/nOu985udEc57X5TxykfHvXMQZSaHeLsgvrm9hGkpIVxzsedCHGbw4fDxFlRKOU6Xm8d+dBFbdlXS0NYzqDooKECLr1bJh7srMfbYuP+G6cyZHMGNy9N5Z2cZW3aVYzTb+NUd81B+rT2ltK6LuIgAtJpTXxZSYw0snRnDOzvLcPff6WelhuJyWmms2I7WL5SQ6BMJITM5hG0Haqhq7CYlJhCTxc6He6pwOF38v+f2cuPyNAL9tWw9UE1FvZGF06LIK22jp8/Bj6/LGlLaio8MYEGKBbnMxaTQZtZccxXNtd+uJ5NcLuMHV04mwE+DWqUYsl0hl3HrFZNp7rCc9D3q62kBoK12H2Gxi1g8I5rZGaE0Ht8IvaUYy/JZEAm6wETip3wXuVxJYNhk2huycbvs+GrVXLs0Zdhjnw2i0l44qbauXpwuz8WppLaL+ZmRJ9134ydFfHawhpceWYHORzUm5y+p6SR+hAvUJ/uqUCpk3LN2GgXl7Rwt8ySE2mYTdS1mVl00FTjRHhBm8MHfV0V5/eDuza1dfZgsdtLiAgkP8iXAT82+/EbK643ERQTwkxtmIJPJuPriJFYtTMRotmJzuE5apI8N9ycpSs9XeQ1csziZPfkNOJxuHrp19pDnrF6Swmf7y8kuasHfV+W909fr1PRZndz33Sxv1cXsjHB2ZNdhs7sINXi6NU79WgIZIJPJiA3zp6S2i2C91ns3HOCn5odXTyEmTMdfNuXxzFu5/OTGGd6qsbLaLhZMjWK07r52KgUV7by9owytWkFanIHu9gIkt5O+nhbcLgdyhed/YWqypz6+sKKdlJhAtu6vxu5w8b8/Xshbn5Xw2tZiAHw0Ch65fR5zp0Rgc7joMPYRFTr8+zwpwgRumBFrJCrEj+baYXc7LVdclDji9svmxp10myS5sVpaCQyfRndbEfVlH5M49SZ6Wg9i6igF3yzi4pOxmOqITlmFXO75vw4My6Stbj+mjlICw0bXmWG8iITwH+pkPW9OR0Pbib7sJTUnTwgut8SuI/VYrE52HK4d1OA2Wi63xJ68BhZMjUStUlBUUU9n8V95/9Pp3HbdVYMupG63xId7KvlkbzULp0UTFKBlakoI+eVtSJLE3qNNyGRw0bQoqspOJASZTEZKTCDl/Q3IAwb63qfGGpDJZKTFGcguakHno+LhH8wdVLWikMu81UAjuXhGNP/8+DjNHRa+ym0gITKA+MihdfcKuYzV8w28uK2NzOQQb9XTj9ZMRamQD3rdcyZH8Mm+avLK2lizJNn7+SoVQz/nmHAdJbVdXDYnbkivqhXz4unusbHxkyLK6rq4dmkqpbVdmHsdpMWNvtFX56vmgRtn8KsX9jMlKRiVUo6xpX+2VclNr7kRXaCnqjFY70NkiB/7C5q4ZHYcH+2pZGZ6GJnJIfwmKZhOkxW3G3S+Ku/7rVEpTpoMXI4+NO427PijkZvpM5/+hH7mzkpqjr9NSPQcIhIvOe3nf5PdasTtshMQnIqPXxhNlZ+T316C5HaiD51Ct2sSobGzCWXBoOf5G5JRKH0wth4bMSE4bGaUaj9ksvEbPibmMvoPZLcaydv5K7rbir/VcQYSQliQr7fnzbYDNWz85Pig/Y5VttNltuGjUfDxnqphR5JWNXbz5Gs5g4b/f92+o408+XoOb+/wTDOwLzsXrcpFuE8jP336K+9F2+WW+M3LB3lpSyEz08O4a43nC5SVEkJbVx/ZRS18sq+KyYnBg3rwDEiJDaSm2eSdosDtltiZXYdaKfdesCcnBiGXwf98bzaRIX6n/b4BXDzdUwf97hflFFV3DlsnPSBUr+L39y3iztUnLgaLZ8Rw0bTBd+vTUkLQqD1VGYuyhr+Tt1u76W4vJilaj0IuO+kd7XcvTeNXd8wj2KcHv47nKS0/ziWzY1kyI+a0Xuf0tDB+cetsvn/lZNwuB93tRehDPI37vabBA/SuWJDA8apOfvjb7XSZbaxe4rlxkMk8STY4QInMeSKBWy2ttNbuQ5KGDkIzd1UAbiZlXQsyOV0tox+TJLldNJZvpzT7eWy97XQ0js1YGmt/dZGPXziRyctJmXEHQZHT0QUlkTDlu3CSGzSZXIE+NANj23Ek9/AL9VgtrRTsfoLOpiNjEuvJiBLCBUSSJHr6HPj7jtx9sLM5D7fLRmfTEfShk07rHM0dFrRqJYH+Ghpae/DTKpmbEc7nh2sx99p5+cNCeq1OZqSdaJTbndeIVq3gR2um8sy/88gpbmFOfx96u7WbjqZcnt0C5XXdKBQyHrxp5pDzbj/gmY9+865yFkyNpKujBgwwM9HB7jolf9mUx9MPLmH7oVqyi1q4/aopXLv0xF3yQK+P37x8EL1Ow73fmTbs60uJCcTl9kwfkBZn4NWPj5Nd1MJdqzNRKT33R9csTmZ+ZiQB8nrKcraQPP0H3qqP0QoP8iU93tA/tsBzgQew9raj1uiHHG+4xtBvUqsUzJ4UTmVDt3f/9vqDdLUUEJ6wFJkMKvNfw+mwMDd9LbMfuoSI4JMntLmTIwhzO+hodPKTKyEla+jnciqS5GZatAmlyoWpox63y05o3EIspnp6TXWD9r12aQqTE4N45aPjyGQwI+1ETx2no5eynJfoNdUTnrCUgOAUKvNfw+XsQ+MbjD4kvf98npKvqaMUuUKNPjQDf0MSxtYCUM2htXYvwVGzUCiHb8uyW41UHX2DHmMVQZEz0fqG0FixHVtfJxqf4RuKe82NtFTvos/cCICfPo64jLXI5Ap6zY3Y+zoJDMv0th9odeHIZHL0oZNG/f0LDJtCZ9MRCnY/gVLlS1TKSgLDpnhfc13xFuRyJQHB6ac40rcjSggXkAOFzdz66FbvfCsn09XsGV3Z3V580juO4fT02vnp01/xl015ADS2WYgO05Eeb8Bqd/Hi+wX0Wp34+6r518fZuB1dOF1u9h1tZO7kCJbOiiUoQMvmXRXeqQXaGw7SWPYxFmMD6fEGdmbXkVPcgsvRR2P5dtwuB03tFvLK2lg2Kwa70836F/cR7u8pnTit7dx1VSLVTSbe/iyf1z45RmZy8KBkAJ55fMKCfAkO0PL7+xYRf5KulQMNy2V1RjbvqvB0nVyYyNUXn+hBo1EpCPO3U1XwBqaOUkydQydHG40lWWGsySxlcYab8CBfLKZ6ju39I40V207rOJIkUVfyAdXH3ua/r89iw38vQiaTYTHVU1v0PqbOMspyXqA0+wWUaj/8Dck0lG5GJxt+hoABLqeNrpZ8kMkxtRXicgydhtntdlJ19A1wDB153WOsofjgXyjPfZniQ3+huvDfKJQ++Acl4xcQg6V76BQeabF6fnxJO3csKIf+O3+HrYfSw8/TZ24kMGwKLdVfUJbzd1Qaf5RqHW21ewHoaikg74v1tNbuxdRRhs6Q1N8om4nV0grGj6kr3kxz1RfDvl6320nxwb/Qa24gIfNGEqfehCEiCwBTu6dBuqeryluykdwuqgreomj/Uxhbj6H2CUKlDaS94RDVxzZh6iin5NDfqMjbiMNmwmppRqUJQKka/Sj3AfrQyUQkXkJAcDoSUJH3T9rq9gPQ3XYMU0cpkckrUGn8Rz7QtyRKCBeQQ8eacbkl3tpewiM/nDfsPrbeTnpNdfjp47B019JjrME/KGnYfb/p35+XYu61k1fWht3hoqG9hylJBtLi9AB8eaSerNQQLp8XT1vpKzi7rHx2IAmTxc7FM6JRKuSsWZLMyx8e4yd//pIbV6TjY6oEYE6yg+/fuJAHnvqSv76dz2M3KGmr/gzfgBg+ywa91sYlUVsJ1Mzn/X09JARbUWsN2K1dpEf0sWCyP/Hut5gRGct11942pH1EJpOx4b5FaNUKdCOUoEIDfZgU2Uth/k72VASzYGoUd67OHHQ8t8tBZf6/ABlypRZjSyGBoZM929xOjK3HsBhriEpejkI1uD1BcruQyT3VOpkRDXTaWnHLuuk1z6O64E2Q3HQ25RKdumrUdcGtNV/RWrMbAP+gZIIjZ+JyWqk6+jpKtY5J8/4bY2sB1t52olNWgiRRfOhvVORvJGHKdzGED19a6mrOx+2yEZN+DfUlH9DZnEdo7OD67e6243Q254LcB6djKcr+12u3dnsSkMqXhCk34HRYaK7eRVBEFnK5Et+AGLrbi3E5bSiUGu97V3X0Dc/dPNBUtYPw+MWUHXkJW287KTN/SEBwGl0tBZg6SolOvYLWmt00Ve6g11RPbdF7SG4ndcWbPZ9l7EUABEVMx9RRSrdFSYCvnba6/UQkXookuagrep+whMX4BcRgai/GYTORPON27+ep8Q1FrTXQ3V5CYNgUynL+jltyETdpNeauKrqa8whPWEZE4lLvhb6p8nMay7fR2ZSL2seAva+TzuZ8+npa0PqFj+oz/Sa5XEl06hUAuJx2Ko/+i9qi92go34rkdqHVRRDW/3rHk0gIFwhJksgvb0OllHPwWDPl9UZSYoY2AHa1eEoHcZO/Q/GBZ+luO37ShOByuXnkhX0E6jRctSiJj/ZUERvmS0ObhdySVtq6+pgdUoK56jABfgmYLA6+syyV5BATZW2eGRvf/Ww/Oh+DtyfLmiXJhBl8efmjY2zYeJifLa3FXwNzkx2oVQp+csMM1v1tD6XFBRi0YDbW8fkhiUsywWU3siili+N1enyVFoKjF9Jc9QUWYxVrZ8uwtLhZlNxKfPjw1SAhgadu7AWJqzJK0KksZMRlceWqOd5+8QOaq7+g19xA8vQf0NWSj7HtGJLbRa+pgbLcf+ByeCa/czmtJGReD3guds2VO2iu+oKY9KsJjpqDqWkPWv8YnNYuig88iyS5CImeR3vDQXq6qvAPOtH43t1ejFLpi1/g4Dr/7vYS6ks/JjAsE4fNRF3xFjRaAw1ln2Lr7SBt9t2otXrC4hYNel7qrDupyPsnlfn/IjRmATHpVw+ppmpvOIjWL4ywuEV0NBymveHQkITQXn8IhcoXl6OP+pIPva+3qfIzkNykz7kXja+nB1F4whLv83z1MYBEr6mezuZculoKcDttSJKLmPRr6DXV0VS5g+62Yvp6mkiZfjsBwZ6xAobwqRjCPdNwhMTMp6lqJ6XZL+JyWpk0778xd5bRVrefwFBPlYpS7UfKjNvJyckhMimYkkN/o6PxED3Garqa83E6LKTOuovO5nwUKl/0X6t2kclkBISk09mUS33pJ0iSG//ARGqLPN3ho1NXEZG4bNB7EpF4KW6XA0t3LUnTvkdpzt/pbDqC1dJKSPTcof9yp0mhVJMy/Qe01R/A2tOCw24mInGZ90ZjPImEMEqSJNFUsR1DRBY+uohTP2GMNXVYaOvq47ZVGbz3RflJSwldLfn4BsTi6x+FLigJY9txYtKvGvaYe/IbKazoQC6XsSe/EY1azj0LC8gud/PR3rZa68kAACAASURBVDB8VA78qKPHKHFVVhC5jdFMTwulLOd9FEofXM4+7l1lIDJxsbfftkwmY2FWFHMmh1NWXYe1ai/IFEi2eiRJIj0+iAeuS0Rn9NzxHsrNp8ucTla8A3rA2l3Co7fdQGm2p65WFxiPqaMMp70HpVoP9m6MrccwREyjx1iDSuN/0rrfAS6nFSQJhcoHc0cZOpUFtzKYaPKpKQC7tQu5XEXKzDuQJBetNXvQh04hMGwKUv8dvbmrgvqSD5Er1CRNvRlzVwXNVV9gCJ+KXKGmruQD+syNqH2CqCvegqmjFKe9h+Ss2wAozXmRsNiLiU5dSWdzLp3NuScSguSmMv81JLeT+MzrCY701OUb245Tmf8vfHThJGTeiN3aRdH+pyk5/BwKpZaEzBsGJZWvU2sDSZ97H41ln9JS8xU9xipiM67FamnF3FmBw2bC0l1LTPrVyGQyQqLnUleyheJDf0Wh0BKVcjkqtc5TVZF0KU1NjXQ0HsbHP5KA4DTaGw4TFnuRNxl8k1+Ap82kuvDf2K1dGCKy0PgEoQtMRB+agdPRh7mril5THfGTrztpXbtaq8cQPo2u5jzC4hbhp4/FTx970l5BusAE/PTxNJR9ittlR+sXhqmjlF5TA91txwmKmDHkwqoPSae9/gCdTTmExV9MTNpVNFd9iVKl9ZZCvk4mk3nv5gGCI2dQX/oRANoxujbI5ArC4sZ/qopvEglhlCzdNTRVfo7daiQh84ZxOUdzh4XyeuOQIfWAdxrdBVMjcbslXttaTHF1p3eEJ4Ctt4NeUz3RqVcCEBg6mbriLVgtbai0wYO6H0qSxDs7y4gN1/HL2+fxr0+KmJPsxNH7FZmRcj7d2UR6WCcyJDS+oUxSFLJm5eWYOyswd5YTk3YV9eVfoFe1Dts1UK1SEK23UAGERM2mveEgVksrPrpw0kJaaDRCdWcAYf4m1t8xD1/TJnplchxWI+0NhwDw9Y9GF5jouRsFUmfdTc2xTbTV7cMtOakueAuZTE5o7AIik5cPX3cruSk59Decjj4y5v+E1rp9KNU6pl78U2qOv4OxpRAf/0jMXRU0VmxDqdbhcvYRmeS54AQEpyOTq6gu3ITD1k1S1m0EhKSjC0qmu62IivyNSG4nKo2e5OnfJyA4jZLDz3tKZsGp6Ayefu3TlqxHodQik8kIDJtCV/NRYiet8fRFd3XjdtlQqv2pLniTruZ8lCo/Oppy8PWPImXGHSiUGnx0EcRmrKG3u85zwdYM304yQC5XEpN+Nf5BqVQXvkXp4f8DQKXRo/EJIihyJiFRnsFjwVGzMHdV4nL20WtupOzIS96G3ODoOTQZywnwdVJf8gFyuQq5XEVE4qUnPbdKE4BKo8du7SIicRnRqasGbVeqfEibdRd9PS3e0sDJRCZdhkwmJyrl8hH3GxCesJjK/H+hMySTNO1mCr56gsqjr+F22b1tBl/nH5SCTKZArlB7zzXw+Y+GIWI69aUfAxI+fkNHQF9IREIYpYHuXt1tRUiSe8z7Artcbv73n4epbOgm/hdDv+j5ZW0E67VEhfiyMKkF/4VH+ecWJb/5rytQKuRUNXZTduwzggG7OhXwNFTVFW+huuwrfvu+L99ZlsolUxz4BcZzpMxEdZOJB2+aSXSojnXfn0P1sU109ilQ4CIzso2UkC6UGj0pM3/I8X1/omjfBiTJhVLlR0jMAuprjtPTVTno/bBbjViMNRgisjyNczI5YXEL+6tJKvHRhdPZlIcuMJGsmDS667cxNVFD4Z5GgqNm09FwmM6mPFQaPSqNzntB9fGPwj8omZCY+TSWf4rZWIXOkIjWN5TWun30GKtJn/Pjob2BrOX09TaDTE75kX/Qa24kInEZcoWaxKk3I2V6eq3UHHuHluqvUCi1+Ael4qf3VN0olGr0IekYWwsJCE7z9hOXy5UkZN5I9bG3CYqYTljcQu+5U2bcTn3Jh4PuYpVfa2sIiphBZ1MupvZSAsMmg9OT7NPn3Etr7R7MneX02CrRh0wicepNg3rMhMbMh5j5p/W/pQ+dxOSLfoqxrQidPg6tLmJIG4xC5UPydE9pxtbbQcnh5+hsyiUgOM1TApMpSJl5J53NuTSUfUp4/MWoNCPPtRMWtwiX03rSC7nWLwztKC6gPrpwEqfeNMpX6xnoFT/levShGajUOgwR0+lsykGp1uFvGFp9qlBqiU69Ao1v8Bk1CKu1evyDkjF3lo9ZCeFcEQlhFCS3i87+uzanw4KluxbfgBhKDz9PYFgmEYlLv/U5tnxVQWVDN3IZHD70KfE+RZQcPoQuMJGIpOUcLW9n/mQD5bn/wNxRRrgOUgOO8dZnSbR19bEzu5b/WnicGoeed7ZU8cS9UWh8ggiOnkdb/UG0TKcwfydx9jIMkXN4a0c4YQYfb/94l9NKV3M+QVEzMXbUMDummRBdH4bwBWh9Q0jIvJGezgq0fmHoQyehUKpBFYbLVkmfuRHfgSqCY5swd5SRrg3EYqrHxy8MrS4ClSYAc1clWr8wrJYWYiddi48unO56aG88jCS50IekY+vtoKerAl9/Tz97XWA8Pv5RRCWv8FZtNFV+jo8ugpQZt6NQatGHZlCR9yq1Re8TFr+IhrJPkSvUhMctgr4CAoLTCI6aQ1XB64DMc1HtN3BhjEm/ClNHCXarccjdYXDUbMydFcROWjPoQuobEM3kBQ8M+SxVGn8Sp9180s86IDgNhcqXzuZcT0JwtKPSBKDxDSEu49oz+wc6BZUmgNCY4TsifJPGN5jUmXdRVfjGoPpzmUxGcORMb5XWqYzF9+JMyGTyQdNmhMUtpLMpB0P41JPWw3+9/eNMRCWvoFsfNyjxX4hEQhiF7o4SXI7e/jvCTXS3FdFnbsLSXYPFVEdASJr3AnYmGtt7eH1rMfMzI0gJrCJek4ObINwuB81VO+hxh2Cy2JkZVY25o5y4jLVYe9uZJn3Fc3tz6ejTcdtlwYQo+tBo51N4qIMvcuq4ZHYc+a2TMNiPcMfCKhTubtySjJb6PCrr5/DgzXO8c9l0NR/F7bITEj0XrW8YLuvHABj674iDIrII+mZxW+m5uzN3VuAbEIOpoxRzh6eLZmP5VvrMTehDPbNG6gxJdLcdx9hSgEobSFBElvfL2V7vqSLyC4jFEJbpSQgBnkQlV6iZvODE0qoqjY4pC3+OSu3vvSMPDJtCZNJlNFV+TkdjNgqVD5LbhbHlKCAjJv0afHThOO09uFw21D5D+/wrlFqSp/8Ac2c5OsPgevnAsClkLXvsW4/8HiCTKzCET6OzMQeX0wbONvxCU8bs+GPBxz+CyQt+eq7DGBN++liSsm5FFzi63nZnQmdI9JZmL2RiHMIodDYdQaHyxRCehS4wEWNrIc1VO/H1j0ap9KHm2DvDjqYc8GVOHTuzTz7Ryrs7y5HLZXxvsUSKXw5FLUEcbpnHpLn3odIEUF/xFWqFC1/HcQLDp3rqzBMvQa7QcMOcNv743xczP7ETmUzBRfOWMinewD8+OMYv/28vL39cQbllOmqMSIoA3i9IRa1w8PPvBLNkZgxORy9t9QdpqtqB1i8MP308wVEzARkyhQ+6wBH+yRW+aHxD6O4oQXK7aCj9BLXWQFTKFZg7y3E6LN6SQ0BQCm6X3VN9seBBlGo/FEotGt8QHLZulGodKm0ggeFTUWn0BIScfACOxidoSNVQZPJyQmLmExa3kMxFD5G5aB1h8YvBbyY+Ok9XwLD4RUQmnbze2zcgmvCEJcNemMf6Yh0UOQO320Fb/X5w96ILTBjT4wuDGcKnnbKKSxAlhFNy2MwYW49jiJjFD37zOXdeEomftQLwdO10OaxUFbxOdcFb7KmKxBAUx1UXe+4we4zVOJzw/HvHUCjkLJ0Zi1wuo6+nGYfNREBwGpIkkV3UwkWT/ems+RhdYCKFpZNpaO3hll4n6LIItO3mjqWBuF19nmoQPF3tIhKXIFVsR96xmU5jDfrQyag1vvz4uix+/uxuOk1WvnNJKtcuTcHaGY/OkEKZqxnkdUT51WG3Gik68AxOew8a31Bi069BJpOh0gQQHr/YM2/KKbq66UMn01rzFXlfPIrbZSMh80YM4dNoq9uLw2bCT+9JCMHRc/Dxj8Q3IPYb1S4x2Hrb8dPHIZPJUGv1TFvyyGl/TjKZnPjJ3xn0WGz61bT2nJ9LfOoCE1Bp9DRV7uj/+/ycXlyYWERCOIW64i0gubGoptJlLmJ3iZaV8eAbEOsdRm4x1dFWu4/JPrkcKI6mKeMuwg1qKnJfxe6UsDuycFgVlNcbSY7yoSznJRw2E2lz7qG9L5hOUx8LoktAcpOQeQM3Bbp59O/7ePDpXei1Sm7KlBGuLMI3IAa/r91JRiQsxe1y0NmUg9NhITjaM+9/YpSet357xaBFYPx9PfXH31sZTM3xLDobc7BZ2nC7HKTP+TF+gQmDR/6epKvqN0WnXoFOH4exrQiQCIqcgUwmJzp1FU2VO/DReSbEk8nk3obar/P1j6arOc/bTXGikMnkBEVOp6V6F6DA1//kcx0JwtkiEsIIjK3H6GrJJyrlcg7WeWrXDpXauHXpSkLCJ3kvoLHpV5PXkkx75UfMiW3kjY8PctulvjgdFuTApZPa2X48nOyiFnx6S7HbunG4fak6+gaVjhWsnFSJytlE9KRr0fgGk5UGP1wexvsHTJQ3OZDNmwR9RYTFXzzooi1XqIhJW0V06kpsvR1o/U7MDfPNFcG+LihiOu31B/oHX93+reo+5XIlhoisId35gqNmERx16vWWdYaE/p/jV797vgqKmOFJCMqgszLoSBBOZcInBKPZxp/fyOGBm2YOmh3T7bJTW/QeProIwhOWUrwnF6VChtMlUd2TTlzq4Du6PUc7kJxTmBr1FQGuI1SX2FFqIiiqszE3poaG3iSqqopJl+0jtyGKQzVh3H1RAbG8TUycp0olNPZE75foYDVP/3QpFQ3dTIlV0FYXdtIpCGQy+aBkcCo6QyIBIZP6u1FOPs13bGzpAhOYsughtL4h5zSOc8HHP4rA8GkYe87eokKCMJIJ36hcWttFbmkbR8vaBj1ubDuOw2byDPmXKymt7WJeZiQBfmoOH/fMauhwupEkiY7uPoqqO5kxOYWQmHnMjGlB7uri3exAdlcnIcfB6rTdrEzai92tYXtxHHZZMDurppBTH0GF61oSplw/ZGyDXqdhZnoYGt9gYtKv8i6o8W3JZHJSZ95BePzFY3K8b2siJgPwNFQnZ90K2olXOhLOTxO+hGCy2ADPmrxf19Wcj1Ltj39QCp0mK21dfaxenIxGpeDQsWaOV3Xwu1cOERvuz6R4A5LkmaM+XB9BZ8MhXDIffAyTWT4zlPDoANpbytmeH0pBUyjTJ8WwbFYs//vPw0AAG5aN75S2giAIozHhE0J3j2fBlrpWs/cxl9NKd3sxITHzkMnk3sVh0uMMhOh92Jldx/97bi8hei2VDd0cq+wgNtzfu/xh4rSbUar8mHPZQH/2FKJSJP68YxtGq43rL0sjJSaQKUnB1DabSR/FXPiCIAjjTSQEiychDJQQnC43H27bTpzKybv7FVymaqe0tgulQkZStJ64CH98NAqiQ3Wsv3M+doebVz48xvypJ5aXHK6uXy73rMnb1tXnXeD94R/MxWSxDVniUBAE4VwQCaHHU2XU2GbB5XJTWNGOtauQnkAtebUq9r10AIO/lsQoPWqVArVKwf89dCkBfmpvT551358z0im8vntp2qC/A/zUBPiNvPqZIAjC2TLut6YbNmxg3bp1Qx5vbGzklltuYeXKldx7771YLJbxDmVYpv4SgtPlpqWzl+KqJpJDjMQlzeapB5di8NfS1GEZVK0TrPcZsVunIAjChWhcE8L+/ft5//33h9322GOPcfPNN7N161YyMzN57rnnxjOUk+ruseHn45kGob61h4bGWhRyCUNoKkEBWn57z0VMSQpm4UkWNRcEQfhPMW4JwWg08tRTT3HPPfcM2eZwODh8+DCXX+6ZFnft2rVs3bp1vEIZUbfFTkb/mgI1zSY6OzsAUPfPNR8W5Mvv71tEZvLE7BopCMLEMW5tCOvXr+fBBx+kqWnoQt9dXV3odDqUSs/pQ0NDaWlpOe1zFBYWnnF8OTmeOW66TH0khcrRaeVs21dOnL8VgKKSapCffkxjaSDG85mIcWyIGMfG+R7j+R7fuCSEt99+m8jISBYsWMB77703ZLskSUMeO5PZJDMzM9FoNKf9vJycHGbNmoXN4cLxRj2pSbFYnG0UVLQzOcQOyJg5+6IxXwTnTGI8n4kYx4aIcWyc7zGeD/HZbLYRb6THJSF88skntLW1sXr1arq7u+nt7eWJJ57g4YcfBiAoKIienh5cLhcKhYK2tjbCws7+0nOm/jEIep2amDAdBRXthAW4UWn8z2kyEARBOBfGJSG88sor3t/fe+89Dh065E0GACqVitmzZ/PJJ59w9dVXs3nzZhYvXjweoYyou3+UcoCfhpgwz1zpYXo3KrX/WY9FEAThXDurt8G//OUv2bHDM//7o48+yqZNm1i1ahXZ2dk88MDQpQjH26ASQv8o4wCt45SLlwuCIPwnGveBaWvXrmXt2rUA/O53v/M+Hh0dzb/+9a/xPv2IBkoIep2GVIMPNyxPQ6vIEwlBEIQJaUJXlA/MY6TvH3V8y4o0XA4LKo2oMhIEYeKZ0AnBZLEhl8u8A9Mc9h5AEiUEQRAmpAmdELp77AT4qb1dXh02E4AoIQiCMCFN8IRgQ/+1yeUcNs8U2CqN/lyFJAiCcM5M6IRgstjR604MbHPYRQlBEISJa0InhO4e26Dppx1WEyAT4xAEQZiQJnRCGK6EoFT5IpOLqa0FQZh4JmxCcLrc9PQ5hrQhiB5GgiBMVBM2IZj7F8YJ+HoJwWYSCUEQhAlrwiaEgbWU9TpRQhAEQYCJnBB6Bia28yQESXLjsJtFDyNBECasCZsQrDYnAD4az3ROTrsFJLcoIQiCMGFN2ITgdHkW6VEpPT2KxChlQRAmugmbEBwuNwBKxTenrRCjlAVBmJgmbEJweROC5y2w27oBUGtFQhAEYWKasAnB2Z8QVErPW+CwdiNGKQuCMJFN3ITg/GYJwYRSrROjlAVBmLAmbEJw9DcqKxQnSgiiukgQhInslEto2mw2du/eTXNzM3K5nIiICObOnYtOpzsb8Y0b55BG5W7UPkHnMiRBEIRzasQSQm5uLsuXL2fjxo3k5+eTm5vLq6++ysqVK9m/f//ZinFceNsQvlZlpBY9jARBmMBGLCGsX7+eF198kUmTJg16vLi4mF/84hd88MEH4xrceHI63chkIJfLcLscuBy9qESVkSAIE9iICcHtdg9JBgCTJk1CkqRTHvyZZ55h27ZtyGQyrrvuOm6//fZB2//617/y7rvvEhDgGR18/fXXc8stt5xO/GfM6XKjVMiRyWQnupyKEoIgCBPYiAkhKiqKF198ke9+97sYDAYAzGYzb731FtHR0SMe+NChQxw4cIAPPvgAp9PJqlWrWLJkCUlJSd59CgsL+fOf/8yMGTPG4KWcHqdLOtHDyNo/KE0rpq0QBGHiGjEhbNiwgccff5xly5YNKhEsWbKE3/3udyMeeO7cuWzcuBGlUklLSwsulwtfX99B+xQWFvL3v/+duro65syZw0MPPYRGoznJEcfWQAkBPA3KIEYpC4IwsY2YEIKCgnj66adxuVx0dXXhdrsJDg5GoRhdX32VSsWzzz7Lyy+/zMqVKwkPD/dus1gsZGRk8NBDDxEdHc26det47rnnePDBB7/dKxolT0Lw9DASo5QFQRBAJo3QGGC323nhhRdobGxk5cqVLFmyxLvtN7/5Db/61a9GdZK+vj7uueceVq1axQ033DDsPsePH+fhhx9m8+bNpzyezWajsLBwVOc+mff3d1LdYuPBNZFgOQLWSgi+7lsdUxAE4UKQmZk5bG3MiCWExx57DKvVSkZGBo888gi33norP/rRjwA4cuTIiCesqKjAbreTkZGBj48PK1asoKSkxLu9sbGRffv2cd11nouwJEkolaccFjGqF3UqOTk56AMN+JqNzJo1i4r84/TJDWTOmnXaxxovOTk5zDqP4hmOiHFsiBjHxvke4/kQ36lupkcch3D06FGefPJJ7rzzTt566y3efPNNPvnkE4BT9jKqr6/nkUcewW63Y7fb2bFjx6A3Q6vV8sc//pG6ujokSeL1119n+fLlp/PavpVBbQhilLIgCMKpRyrLZJ569ujoaP7yl79wxx13EB8f7338ZJYsWUJ+fj5r1qxBoVCwYsUKrrzySu666y7uv/9+pk6dyuOPP869996Lw+Fg5syZQ7qljieXS/IOSnPYutEZkk7xDEEQhP9sIyaEqVOnsm7dOu69917i4+PJzMxk/fr13HXXXaM6+P3338/9998/6LG///3v3t8vv/xyLr/88jMI+9tzuNwolTIkye0ZpSxKCIIgTHAjVhk9+uijRERE0NDQ4H3syiuvZP369fj7X9jTRDudniqjE0tnioQgCMLENmIJQaPR8MADDwx5fOXKlaxYsWLcgjobBtoQHKLLqSAIAjCK6a8lSeLVV1/lxhtv5KqrruLRRx+ltbWV5uZmnnjiibMR47jwJgS7BQCl+sKevVUQBOHbOmVC+PGPf0xTUxPPPPMMmzZtYsaMGdxxxx04nU4aGhrIzs4+G3GOOafTM3WFy2kFQKHUnuOIBEEQzq0Rq4zeffddwsPDWblyJQaDAbVazZo1a4iOjubxxx/ngQce4NVXX2X27NlnK94xM9CoLBKCIAiCx4gJYfPmzfzhD3/g7rvvpqqqioyMDLKyspg8eTL5+flkZmZSWlp6tmIdU67+KiOXswcAhdLnHEckCIJwbo2YEMxmM5GRkSxYsIBly5Yxffp0srOz+fWvf83KlSsBTjke4Xw10IbgclhBJkeuUJ/rkARBEM6pEROCXO5pYti/f793MZxly5Yxb948du7cCZx6xPL5yulyo1J62hAUCs0Fm9gEQRDGyikbld1uNz4+PoPmIbr44ov59NNPgQs3ITicEgq5DJezT7QfCIIgcIoSwvTp09m1axfr1q3jjjvu4KqrriIjI4M9e/aQnp5OQUHBoAVvLiROlxvlQAlBJRKCIAjCiCWEW265hWeeeYa0tDT+/e9/A/Dhhx8SGhrKs88+y/PPP++drfRC43S5UfV3OxUNyoIgCKcoISQnJ3P33Xdz66238rOf/Yx169YB0NrayoYNG9DpdFx88cVnJdCx5m1Udvah1hrOdTiCIAjn3ClnO73iiitIS0vjxRdf5NFHH8XtduPv7891113HLbfccjZiHHNut4Qk4akyclhR6ESVkSAIwqhWpElOTmbDhg3jHctZ43J7fipFlZEgCILXKXsZgWf948cee4zvf//7GI1G1q9fj8ViGe/Yxo3L7ekZpZTLcLlsopeRIAgCo0wIv/3tbwkICKCjowONRkNPTw/r168f79jGzUBCUClcILlFQhAEQWCUCaGoqIgHH3wQpVKJj48PTz75JEVFReMd27gZqDJSyR0AKFSiykgQBGFUCWFgxPIAl8s15LELyYkqo/6EIEoIgiAIo2tUnjNnDn/84x+xWq3s3r2b119/nXnz5o13bONGJARBEIShRnWb//Of/xxfX1/8/f156qmnSE9P5xe/+MV4xzZuvFVGMpEQBEEQBoyqhKBSqbjvvvu47777xjues2KghKDA7vkpEoIgCMLoEsI999wz7OPPP//8mAZztngTgkwkBEEQhAGjSgiXX36593eHw8HOnTtJT08/5fOeeeYZtm3bhkwm47rrruP2228ftL2oqIhHHnmEnp4eZs+ezWOPPYZSOaqQvpWBKiM5DtyAUvQyEgRBGF1CuPbaawf9vXbtWr73ve+N+JxDhw5x4MABPvjgA5xOJ6tWrWLJkiWDZkf9n//5H377298yffp0Hn74YTZt2sTNN998Bi/j9AyUEGTYQSZHJleN+zkFQRDOd2fUd9TtdtPa2jriPnPnzmXjxo0olUo6OjpwuVz4+vp6tzc0NGC1Wpk+fTrgSTJbt249k3BOm8vlSQhyyTNKWSyOIwiCcIZtCKWlpcydO/eUz1OpVDz77LO8/PLLrFy5kvDwcO+21tZWQkNDvX+HhobS0tIy2ri/FffAmj5uMW2FIAjCgNNuQ5DJZNx0000sWrRoVCe4//77ueuuu7jnnnvYtGkTN9xwAzD8Smune6deWFh4WvsPGKgy6jF1oFFI5OTknNFxxtv5GtfXiRjHhohxbJzvMZ7v8Y26DcFut9PX1+e9kJvNZgIDA0/6nIqKCux2OxkZGfj4+LBixYpBy3CGh4fT3t7u/butrY2wsLDTCj4zMxONRnNazwE4WrUbAJ2fGq3aj7RZs077GOMtJyeHWedhXF8nYhwbIsaxcb7HeD7EZ7PZRryRHlUbwsaNG5k9ezbz589nwYIF3p8jqa+v55FHHsFut2O329mxY8egNyM6OhqNRuPNmJs3b2bx4sWjCedbGygh4LaJ5TMFQRD6jaqEsHHjRt58802mTJky6gMvWbKE/Px81qxZg0KhYMWKFVx55ZXcdddd3H///UydOpUnn3ySRx55BIvFwuTJk7ntttvO+IWcjoGE8P/bu/e4qOr8j+OvgRnA8EIoUmGW66pYVtqqSGmuF0QExMC8QJppmmYroal4+WWZF7xsXtLdNlerfSy7ZsZNw1uRKehm4i0Uyt0kQ4kA02C4DMyc3x/AiQFRUIbB5vN8PHw8mDPnnHnPAecz3+855/s1GUvkHIIQQlSqV0Fwc3NrUDGoMmvWLGbNmmW2bMuWLerPnp6e7Ny5s8H7vV1V9yEoRpkcRwghqtSry+jJJ5/kX//6Fzk5OVy9elX9d6cymhQ0KJiMBmkhCCFEpXq1EN59910MBgNLly5Vl2k0mjt2TgSjUUfeqQAAIABJREFUScFBawQUKQhCCFGpXgXhzJkzls7RpIwmcNKWA0iXkRBCVKpXl5HJZGLr1q1ERkZSWFjI3/72N4xGo6WzWYzRpNDCoeJEgrQQhBCiQr0KwurVq/nmm284ffo0iqJw+PBhVq5caelsFmM0KTg7VBQ0uexUCCEq1KsgHD16lKioKBwdHWnVqhXbtm0jJSXF0tksxmji1xaCvRQEIYSAehYErVZrNoeyg4NDkwxTbSkVJ5UrftbY37nvQwghGlO9Pg27du1KdHQ0RqOR7777jvfffx9PT09LZ7MYo0nBwb5yCGyNvZXTCCFE81CvFsKiRYs4e/Ys+fn5hIaGUlRUxMKFCy2dzWJMJtBVlkI7OykIQggB9Wwh5OTksGLFCktnaTJmLQQ76TISQgioZwth8uTJhIWFERcXh8FgsHQmizOaQCddRkIIYaZeBeHzzz9n2rRpHDx4kMGDB7N06VIyMjIsnc1ijEYFbWUd0EiXkRBCAPUsCHZ2dgwcOJD169fzwQcfkJaWVmue5TuJ0aSgs6ucRlO6jIQQAqhnQSgvL2f//v1Mnz6dCRMm8OijjxIXF2fpbBZjNIFWuoyEEMJMvb4e9+/fny5duvDMM8+wceNGHBwcLJ3LoowmpbIgaEBTr5oohBC/efUqCNu3b+fBBx+0cJSmYzQpaO0UNHb2DZ7HWQghfqvq9fXY2dmZadOm4evrS15eHlOmTOGnn36ydDaLMZrA3s4k3UVCCFFNvQrCG2+8wdChQ3F0dKRNmzZ4enqyePFiS2ezmOotBCGEEBXqVRAuXbrEmDFjsLOzQ6fTMXfuXLKzsy2dzWKMJgV7O0WuMBJCiGrqVRA0Gg0mk0l9XFhYaPb4TiNdRkIIUVu9viIPGzaMV199lYKCArZv385HH32En5+fpbNZjNGkYK9RZNgKIYSopl6fiNOnTycuLg6TycSRI0cYO3YsY8aMsXQ2izGZwF7OIQghhJl6f0UeNWoUo0aNUh+npKTw5JNP3nCbTZs2sWfPHgAGDhzIvHnzaj3/8ccf07p1awDGjBlDWFhYvcPfKqNJwU5jwk66jIQQQnXDgpCWlsayZctwcXFhxYoVuLq6cvnyZZYvX87hw4c5c+ZMndseOXKE5ORkYmNj0Wg0vPDCCxw4cAAfHx+z/b/11lv06tWr8d5RPVR0GZmky0gIIaq54UnlN954g2HDhtGhQwf++te/kpiYiL+/PyUlJcTHx99wx25ubkRGRuLg4IBOp6Nz585cvnzZbJ20tDS2bNlCYGAgS5cupbS09Pbf0U0oioLRBHZSEIQQwoxGURSlrieHDx/O3r17MRqN+Pr6UlJSwoIFC/D392/Qi2RmZjJu3DizO571ej2vvPIKixcvxsPDg8jISDw8PIiIiLjp/kpLS0lLS2tQhipGk8Kb2y8RMSiNNs6O0HrQLe1HCCHuVD169MDR0bH2E8oNjBo1Sv25f//+yrlz5260+nV9++23yqBBg5SYmJgbrnf27FklKCioXvssKSlRjh8/rpSUlDQ4T3FJmRIwO05J2RelnE/d2uDtm8rx48etHeGmJGPjkIyNo7lnbA75bvbZecMuI6Va48HV1ZXu3bs3qAqlpqYyadIk5syZU2u47MuXL7Nz506z19JqLd+FU26suH9CozHJVUZCCFHNDT+BTSYT165dQ1EUFEVRf67i4uJS57bZ2dnMnDmTdevW4e3tXet5Jycn1qxZg5eXFx06dCA6OtrshLOllBsr50FACoIQQlR3w4Lw7bff0q9fP7UIeHl5qc9pNBrS09Pr3Hbr1q2UlpYSFRWlLhs3bhxJSUnMmjWLRx55hKVLlzJjxgzKysp4/PHHef7552/3/dyU2kLAKHcqCyFENTcsCLczTebixYuvOwDe+PHj1Z99fX3x9fW95de4Fb8WBLnKSAghqrO52WHKyn8tCHbSZSSEECqbKwhVLQQwotFIC0EIIarYbkFQ5KSyEEJUZ3sFobziBLkGoxQEIYSoxvYKgsmEnUYBFBncTgghqrG9glBuwl5TeWJZrjISQgiV7RUEowl7u8puI+kyEkIIlY0WhKrhK6SFIIQQVWyuILjdfRctnTQAch+CEEJUY3MF4fcdXJjh5wZIl5EQQlRncwUBAMUISJeREEJUZ5sFgaqrjKSFIIQQVaQgCCGEAGy1ICgVBcFO7kMQQgiVbRaEqhaC3KkshBAq2ywIinQZCSFETbZZEJChK4QQoibbLAhV5xCky0gIIVS2WRCovA9BuoyEEEJlmwVBkS4jIYSoyTYLglxlJIQQtdhmQZD7EIQQohaLFoRNmzbh7++Pv78/q1evrvV8eno6ISEh+Pr6smjRIsrLyy0Zpxq57FQIIWqyWEE4cuQIycnJxMbGEhcXx9mzZzlw4IDZOnPnzuX//u//2LdvH4qisGPHDkvFqUG6jIQQoiaLFQQ3NzciIyNxcHBAp9PRuXNnLl++rD5/6dIlSkpK6NmzJwDBwcHs3bvXUnHMyY1pQghRi8U60bt06aL+nJmZSWJiItu3b1eX/fTTT7i5uamP3dzcyMnJadBrpKWl3WI6E6DhxImTt7h900hNTbV2hJuSjI1DMjaO5p6xueez+FnV8+fP8+KLLzJ//nwefPBBdbmiKLXW1Wg0Ddp3jx49cHR0bHCm1EOnsLPT0usPf2jwtk0lNTWVPzTjfCAZG4tkbBzNPWNzyFdaWnrDL9IWPamcmprKpEmTmDNnDk8//bTZc+7u7uTl5amPc3Nzad++vSXjVGOSexCEEKIGixWE7OxsZs6cydq1a/H396/1vIeHB46OjmoTKi4ujqeeespSccwpJjl/IIQQNVjsa/LWrVspLS0lKipKXTZu3DiSkpKYNWsWjzzyCGvXrmXx4sXo9XoeeughJk6caKk4NRjlCiMhhKjBYgVh8eLFLF68uNby8ePHqz97enqyc+dOS0Wom2JCYy8FQfy2lJWVkZWVRUlJSaPvW6vVkp6e3uj7bUzNPWNT5rO3t8fFxYV27dphZ1f/jiAb7Ug3yV3K4jcnKyuLVq1a8eCDDzb4Ao2b0ev1ODs7N+o+G1tzz9hU+RRFoaysjJycHLKysujYsWO9t7XZoSvkHIL4rSkpKaFt27aNXgzEnUWj0eDg4ICHhwd6vb5B29pmQcCERiMtBPHbI8VAVGlIV5G6jQVy3AGkhSBEU/n222/p1q0b+/btu+7zX375JRMmTLjt1/niiy/YsGHDbe8nMjKSmJiYWsu//PJLxo4dy8iRI9Xx2YxGo7qNp6dnrZtrX3rpJQYPHgxUdOVs3LiRwMBARo4cyejRozl06JDZ+v/6178YOXIkI0aMwMfHh6ioKAwGAwAxMTH07duXoKAgRo4cia+vL6tWrVIzNAbbLAiKSWZLE6KJxMTE4OvrazZSgSUMHDiQ8PBwi+zbYDAwZ84c1q5dS0JCArGxsXz33XdER0er67i7u7N//371cWFhIefOnVMf79+/n7NnzxIbG0tCQgJr1qxh3rx55OfnA/DOO+8QHx/Pli1bSExM5JNPPiE3N5d169ap+xg8eDDx8fEkJCQQExNDeno6b7/9dqO9TxvtNzFKC0GIJlBeXk5CQgLR0dGMGzeOixcv0rFjR5KTk1m5ciWOjo506tRJXf/YsWOsW7eOkpISrl27xty5c/Hz8yMyMpIWLVqQmppKQUEBCxcuJD4+noyMDIYOHUpkZCQJCQmcPn2al19+mZkzZ6r7vHDhAuHh4UyaNInVq1dz7NgxjEYjwcHBTJo0CUVRiIqK4uDBg7Rv3x6j0Ujfvn3N3kdxcTGFhYUUFxcD4ODgwKJFi8z66IcNG8a+ffvU1s6nn37KH//4R7UVkJ+fj9FoxGAwoNVq6dSpExs3bkSr1VJaWsqWLVv48MMPcXd3N3uNmoOCVnF2dmb27NlMnTqV8PDwRukutM2CoMidyuK3L+n4RQ4cu9go+zIajdhXu1Tbp29HBve++dUrBw8e5L777qNTp04MHTqU7du388orrxAZGckHH3xA586dWbRokbr+P//5T5YtW0bnzp05evQoK1aswM/PD6gY/6zq2/mCBQvYt28fjo6OPPXUU2YFoEOHDsTHxwMV38r/9re/8eyzz6qjKcfGxmIwGJgyZQo9evQgLy+Pc+fOsXv3bgoKChg5cmSt99GmTRtefPFFgoOD6dSpE15eXgwfPpzevXur63Tv3p3k5GTy8vJo164de/bsYfLkyWpBCAgI4LPPPsPb25vevXvj5eXF008/TZs2bTh79ixarZbf//73Zq/r6urK2LFj6zy+Xbp04erVq1y5coW2bdve9PdxM7bZZSRDVwjRJGJiYggICABgxIgRxMbGkpGRQfv27encuTOA2bA2a9as4fz582zevJn33nvP7Bt41UgG9913H126dKFt27a0bNkSFxcXrl27Vuu1MzIyWLVqFW+//TaOjo4cPXqUpKQkgoKCeOaZZ/jxxx/55ptvOHbsGMOGDUOn0+Hq6lrniAkzZszg0KFDvPjii+j1eqZOncr7779vts6wYcPYv38/165do7CwEA8PD/W51q1bs337dnbs2EH//v05fPgwAQEB/PDDD4D5BQEnTpwgKCiIoKAgnnzyyTqPb9U2tzKm2/XY5qeinEMQNmBw7/p9i6+PW7mGPj8/n0OHDpGWlsY//vEPFEXhl19+ISUlBZPJpK5XveURGhqKl5cXXl5eeHt78+qrr6rP6XQ69Wet9sYfXVeuXGHWrFmsWLGC++67D6ho5cydO5dhw4ap69x1112sWbPGLM/19n3q1CnOnj1LWFgYAQEB6r8VK1YwadIkdT0/Pz9WrlyJg4MDPj4+Zvv45z//ycCBA/H09KRbt248//zzzJkzh3379hEWFobBYODChQt06tSJxx9/XG3ldOvWrc73+c0333DPPffQsmXLGx6P+rLhFoIUBCEsKSEhgX79+nHo0CGSkpL4/PPPmT59Ol988QX5+flkZGQA8MknnwBw9epVMjMzCQ8PZ+DAgaSkpNzSFTRlZWWEh4czYcIEvLy81OX9+vVjx44dlJWVodfrCQ0N5fTp03h7e7N3714MBgPXrl3j8OHDtfbZpk0bNm3apGaGipGcu3fvbraep6cneXl5fPTRRwwfPtzsuYKCAtavX6+2eoqLi7l06RLdu3enRYsWTJ8+nQULFqhXKimKwqefflrn5aMFBQVs2LCBsLCwBh+juthsC0EKghCWFRMTQ0REhNmy0NBQ/v73v/P3v/+duXPnotVqeeihhwBwcXHhmWeewd/fn5YtW9KzZ09KSkooKipq0Ovu3buXkydPUlxczMcff4yiKDzxxBPMnj2b77//nqeffpry8nKCg4PVgvH1118TEBBAu3bt1K6s6jp16kRUVBQLFy6ksLAQjUbDY489xmuvvVZrXR8fH44dO8Y999xDVlaWunzq1Km8++67jBw5EkdHR+zs7AgLC1O7hKZNm0bbtm156aWXKC8vx2Aw0KVLF7OZJKu6vDQaDUajEV9fX1544YUGHZ8b0SjXm5igmasa0/uW50M4sAi3Dn3o2H2UBdI1juYwdvrNSMbG0VgZ09PTa31jbSzNfVgIaP4ZrZGv5t/EzT47bbPLSFoIQghRi20WBEzYSUEQQggzNlcQKnrIZCwjIYSoyQYLQsVVC9JlJIQQ5myvIJikIAghxPXYXkGobCHYSZeREEKYsb2CYCoHpIUghBA12VxBMEmXkRAWFxoayu7du82WFRUV4eXlxZUrVxq8vw0bNvDZZ5+RlZWlzi9Q17wFdcnIyGDixInqfAaLFi1Sb3p7++236datGydPnjTbZvny5WZDR0RHR6vzEQQFBREXF2e2/p49exg9ejR+fn4MHTqUhQsXUlBQAMDx48fp1auX2XwGNUdMtTabKwi/thCky0gISwkODq5VEPbv34+Xlxeurq4N3l94eDhDhgy5rUwRERFERESQkJDArl270Gq1ZhPq3HPPPWaT+JhMJr766iv18enTp/noo4/48MMPSUhIYNu2baxfv14dzmLXrl2sX7+eVatWsWfPHg4cOICLi4vZaK49evRQ5zPYvXs3BoOB119//bbeV2OyeEEoLCwkICDA7BbuKps2bWLQoEHqqH7VJ5uwlF/PIUgLQQhL8fPz48SJE1y9elVdlpCQQEhICFDxTXrMmDHqN+WqD94JEyawevVqxo4di4+PD1988QVw89bAunXrmDhxIr6+vowbN47c3Nxa6+Tl5VFSUgJUTC/58ssvq0NrAwwZMoSkpCT1cWpqKj179lQf5+bmoiiKOidC27Zt2bhxI3fffTdQ8Xm2cOFCdegLjUZDREQEjzzyyHUz63Q65s2bR2JiIr/88kud760pWfRr8unTp1m8eDGZmZnXfT4tLY233nqLXr16WTKGGbnKSNiK/MvHybv01c1XrIea8yG08+hD2/t617m+s7MzQ4YMYe/evYwbN46cnBwuXLjAgAEDMJlMbN++nXfeeQdXV1d27tzJ1q1b6dOnD1AxON2HH35IUlISGzZsYODAgTfM9v333/Pdd9/x/vvv06pVK+bNm8euXbuYPHmy2XoLFixgxowZtG/fHi8vL4YMGcIf//hH9fm7776bDh06cObMGR599FESExMZMWIE//73v4GK4bdjYmIYMGAAPXv2xMvLi6CgINzd3dWB+arPjwAVH/pTp06tM7ubmxutW7cmMzOTRx999IbvsylYtIWwY8cOlixZQvv27a/7fFpaGlu2bCEwMJClS5dSWlpqyThAtYIgVxkJYVEhISFqt9GuXbsYOXIkdnZ22NnZsXnzZpKTk9mwYQOxsbFm/egDBgwAfp385WYeeOAB5s+fT2xsLFFRUZw6deq6A+IFBweTnJysDqoXGRnJ8uXLzdbx8/Nj3759GI1GTp48afYB7+DgwF/+8hc++eQT/Pz8OHv2LCNHjuTUqVPqOlXzE2RlZak9HwMGDCA7O7vO/BqNptHmM7hdFv1UrHmwq9Pr9XTv3p358+fj4eFBZGQkf/nLX2qNjtjYTHKVkbARbe/rfcNv8Q1xKwOz9e7dm9zcXLKzs0lISGDTpk3qvkJCQggKCqJPnz5069bNrLu46sOxvlNCpqWlMWfOHEJDQ/H19cXOzo6aY3ZmZmbyySefMHPmTHx8fPDx8eG5555j1KhRZn38Q4cOZfz48fTv35/evXubDT0dFxeHu7s73t7ePPDAA4SFhbFu3Tri4+NZsmQJ999/PydOnKB///5ms7YNHjy4zmG8c3NzKSgooGPHxpm34nZZ7Wuys7MzW7ZsUR9PnjyZhQsXNqggpKWlNfyFDT8CcP78fyGzefTb1SU1NdXaEW5KMjaOxsio1WotesXKrezb39+fjRs30qpVK9q2bYteryc9PR1AnXv4zTffxGAwoNfrMRqNlJSUoNfrKS4uxmQyodfrKS8vp7S09LrLUlJS6NWrF6NHj6agoIDDhw/z1FNPmeV1cnLiH//4Bw899JA6X3JaWhrdunVDr9djMBiAilaAu7s7b731FhEREeo+9Ho9RUVFrFmzRj1vUF5ezn//+1+8vb3R6/XMmDGDN998kz//+c/qPNFV51Gqej+MRqO6T4PBwMqVKwkMDFTfU2MzGAwN+tuyWkG4fPkyR44cYfTo0UDFGEM3mwWpplsZ/vpabjr/PXkQz+4P49ymeVTl67GlYZstyZYypqenW2x45VsdunnMmDEMGTKE5cuXq9v36tWLhx9+mNGjR+Pk5ESfPn3IycnB2dkZe3t7nJyccHZ2pkWLFtjZ2eHs7IxWq8XR0fG6y0aNGsXLL7/MmDFjcHR0pHv37ur+qjg7O/Puu++yZs0ali1bhk6no1OnTqxfvx5nZ2ccHBzU9QICAti8eTPe3t5qK8XZ2ZnQ0FCKioqYMmWK2nLw9/cnLCwMjUZDSEgId999N8uXL6eoqIiysjI8PDzYtGkTnTt3Jisri/T0dEJDQ4GK4tCvXz/mzp1rsS4jBwcHHnvsMfVx1fDXdVKawKBBg5QffvjBbFl+fr7St29f5eLFi4rJZFIWLFigvPPOO/XaX0lJiXL8+HGlpKSkwVl+zvlaOb7vVUV/LavB2zal48ePWzvCTUnGxtFYGc+dO9co+7mewsJCi+27sTT3jNbIV/Nv4mafnU1+H8LUqVP5+uuvcXV1ZenSpcyYMYPhw4ejKArPP/+8xV9fq3MG7NA5trL4awkhxJ2kSbqMql/bW/28ga+vL76+vk0RQeXs8iDc/TQ6x9ZN+rpCCNHc2dydyhqNBux01o4hhBDNjs0VBCF+y5Q7b4p0YSEmk6nB20hBEOI3wsnJifz8fCkKNk5RFAwGA5cuXWrwlWFyu64QvxEdOnQgKyvruuP43C6DwaBemtlcNfeMTZlPq9XSpk0b2rVr17DtLJRHCNHEqq6tt4TU1FSz69mbo+aesbnnA+kyEkIIUUkKghBCCOAO7TKqOmlWNf7IrWiKkVVvl2RsHJKxcUjG22ftfFWfmXVdeKBR7sBLEgoKCvj222+tHUMIIe5IXbt2pVWr2qM13JEFoWpkQJ1OV+8hcoUQwtYpikJZWRnOzs5mQ3tXuSMLghBCiMYnJ5WFEEIAUhCEEEJUkoIghBACkIIghBCikhQEIYQQgBQEIYQQlaQgCCGEAGywIOzatYsRI0bg4+NDdHS0teMAsGnTJvz9/fH392f16tUAHDlyhMDAQIYNG8a6deusnPBXq1atIjIyEoD09HRCQkLw9fVl0aJFlJeXWzVbUlISwcHBDB8+nGXLlgHN7zjGx8erv+tVq1YBzec4FhYWEhAQQFZWFlD3sbNm3poZP/zwQwICAggMDGTBggXq0AzWylgzX5Xo6GgmTJigPr58+TJhYWEMHz6cGTNmoNfrmyTfTSk25Mcff1QGDRqk/Pzzz4per1cCAwOV8+fPWzVTSkqKMnbsWKW0tFQxGAzKxIkTlV27dikDBw5ULl68qJSVlSmTJ09WDh48aNWciqIoR44cUby8vJT58+criqIo/v7+ysmTJxVFUZQFCxYo0dHRVst28eJFpX///kp2drZiMBiU8ePHKwcPHmxWx7GoqEjp06ePkp+fr5SVlSmjR49WUlJSmsVxPHXqlBIQEKA8/PDDyg8//KAUFxfXeeyslbdmxu+++07x8fFRCgoKFJPJpMybN0957733rJaxZr4q58+fVwYMGKA8++yz6rJp06Ypu3fvVhRFUTZt2qSsXr3a4vnqw6ZaCEeOHKFfv364uLhw11134evry969e62ayc3NjcjISBwcHNDpdHTu3JnMzEweeOAB7r//frRaLYGBgVbPefXqVdatW8f06dMBuHTpEiUlJfTs2ROA4OBgq2Y8cOAAI0aM4J577kGn07Fu3TpatGjRrI6j0WjEZDJRXFxMeXk55eXlaLXaZnEcd+zYwZIlS2jfvj0AZ86cue6xs+bvvWZGBwcHXn/9dVq2bIlGo6Fr165cvnzZahlr5oOKweRee+01wsPD1WVlZWV89dVX+Pr6Nmm++rgjRzu9VT/99BNubm7q4/bt23PmzBkrJoIuXbqoP2dmZpKYmMiECRNq5czJybFGPNVrr71GREQE2dnZQO1j6ebmZtWM33//PTqdjilTppCbm8ugQYPo0qVLszqOLVu2JDw8HD8/P5ycnOjbty86na5ZHMfly5ebPb7e/5WcnByr/t5rZvTw8MDDwwOAK1euEB0dzcqVK62WsWY+gD//+c+EhITQoUMHddnPP/9My5Yt0Wq1TZqvPmyqhaBcZ9im5jI43vnz55k8eTLz58+nY8eOtZ63Zs6PPvqIe++9F29vb3VZczuWRqORo0ePsmbNGnbs2MHXX39dqx8XrJsxIyODjz/+mM8//5zk5GTs7OxISUmptV5z+Jus6/fb3H7vADk5OTz33HOEhITg5eXVbDKmpKSQnZ1NSEiI2fLmku96bKqF4O7uzvHjx9XHP/30k1nzzlpSU1OZNWsWCxcuxN/fn2PHjpGXl6c+b+2ciYmJ5ObmEhQUxLVr1ygqKkKj0ZhlzM3NtWrGdu3a4e3tjaurKwBDhgxh79692Nvbq+tY+zgmJyfj7e1N27ZtgYqugq1btzar41jF3d39un+DNZdbO+///vc/pk6dyrPPPsvkyZOB2tmtlXH37t2cP3+eoKAgioqKyMvL45VXXmHNmjUUFhZiNBqxt7e3+jGszqZaCE888QRHjx7lypUrFBcXs3//fp566imrZsrOzmbmzJmsXbsWf39/AB577DEuXLjA999/j9FoZPfu3VbN+d5777F7927i4+OZNWsWgwcPZuXKlTg6OpKamgpAXFycVTMOGjSI5ORkfvnlF4xGI4cPH2b48OHN6jh6enpy5MgRioqKUBSFpKQk+vbt26yOY5W6/gY9PDyaTd7CwkKmTJlCeHi4WgyAZpNx5cqV7Nmzh/j4eJYtW0aPHj1Yv349Op2O3r17k5iYaNV812NzLYSIiAgmTpxIWVkZo0eP5tFHH7Vqpq1bt1JaWkpUVJS6bNy4cURFRfGnP/2J0tJSBg4cyPDhw62Y8vrWrl3L4sWL0ev1PPTQQ0ycONFqWR577DFeeOEFQkNDKSsr48knn2T8+PH87ne/azbHsX///pw7d47g4GB0Oh2PPPII06ZNw8fHp9kcxyqOjo51/g02l9/7zp07ycvLY9u2bWzbtg2AwYMHEx4e3mwy1mXJkiVERkby17/+lXvvvZe33nrL2pEAmQ9BCCFEJZvqMhJCCFE3KQhCCCEAKQhCCCEqSUEQQggBSEEQQghRyaYuOxWivrp160bXrl2xszP/zrR582azYQga67WOHj2q3lQnhLVIQRCiDh988IF8SAubIgVBiAb68ssvWb16Ne7u7vzwww84OTkRFRVF586d0ev1LFu2jBMnTmBvb8/QoUOJiIigsLCQN97CR89+AAACCElEQVR4g4yMDDQaDQMGDGD27NnqAGdvv/02p0+f5urVq0yZMoWwsDArv0thi6QgCFGH5557zqzLqEOHDmzevBmAc+fOsWDBAnr37s2///1v5s6dS0xMDBs3bqS0tJTExESMRiOTJ0/m2LFjxMTE4OLiwq5duygrK2PGjBls27aNadOmAXD//fezZMkSzp07x9ixYxkzZgw6nc4q71vYMKvNxCBEM9a1a1clPz//us/95z//UUaNGqU+Li0tVTw9PZUrV64oAQEBSkpKSq1t+vXrp1y4cEF9vH//fiUsLEx9rZycHEVRFMVkMildu3ZVrly50ojvRoj6kRaCELeg+iiqUDGksb29PVqt1mwo4+zsbJycnDCZTGbrm0wms2kdq7qOqrZVZEQZYQVy2akQtyAjI4OMjAygYl7fxx9/nNatW+Pt7U1sbCwmkwmDwcCsWbP46quv6N+/P9HR0SiKgsFgYMeOHTzxxBNWfhdCmJMWghB1qHkOAWD27Nk4OTnRrl071q9fz6VLl3B1dWX16tUAvPzyyyxfvpygoCCMRiMjRoxg2LBh9OnTh2XLlhEYGEhZWRkDBgxQpyMVormQ0U6FaKAvv/ySN998k927d1s7ihCNSrqMhBBCANJCEEIIUUlaCEIIIQApCEIIISpJQRBCCAFIQRBCCFFJCoIQQghACoIQQohK/w8mSbiFb388/gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hypervolume of original: 0\n",
      "Hypervolume of new: 0\n",
      "Coverage of original over new: 0.0\n",
      "Coverage of new over original: 1.0\n",
      "Spacing of original: 0.016266745218389864\n",
      "Spacing of new: 0.01442780879644121\n"
     ]
    }
   ],
   "source": [
    "PLOTS_DIR = \"plots_ADAMIZE\"\n",
    "if not os.path.exists(PLOTS_DIR):\n",
    "    os.mkdir(PLOTS_DIR)\n",
    "plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-03_00-45-30.log\", \"run_example_original_2020-07-29_21-20-35.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_06-56-25.log\", \"run_example_original_2020-07-29_21-20-35.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_one(\"run_example_original_2020-07-29_21-20-35.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> MORS - Momentum-based Gradient Methods in Multi-objective RecommenderSystems NEW FORMAT/images/plots_losses_metrics_adamize_FINAL_ml.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "import seaborn as sns; sns.set()\n",
    "sns.set_style(\"whitegrid\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "#from pygmo.core import hypervolume\n",
    "import matplotlib. pyplot as plt\n",
    "\n",
    "def get_hypervolume(scores):\n",
    "    \"\"\"Computes the hypervolume of pareto front:\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    The higer the volume the better the pareto set.\n",
    "    \"\"\"\n",
    "    scores = -scores\n",
    "    hv = 0#hypervolume(scores)\n",
    "    d = scores.shape[1]\n",
    "    return 0#hv.compute([0.0]*d)\n",
    "    \n",
    "def is_dominated(p, S):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    for s in S:\n",
    "        if(np.all(s>=p)):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def coverage(S1, S2):\n",
    "    \"\"\"Computes the coverage scores.\n",
    "    Arguments:\n",
    "        S1 - one pareto front.\n",
    "        S2 - another pareto front.\n",
    "        \n",
    "    coverage(S1, S2) gives the proportion of points in S2 weakly dominated by at least one point in S1\n",
    "    \"\"\"\n",
    "    count = 0\n",
    "    for s in S2:\n",
    "        if(is_dominated(s, S1)):\n",
    "            count = count + 1\n",
    "    return(count/len(S2))\n",
    "\n",
    "def distance_to_closest_neighbor(s, scores):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    min_distance = 2*scores.shape[1]\n",
    "    for s_j in scores:\n",
    "        distance = np.sum(abs(s_j - s))\n",
    "        if(distance < min_distance):\n",
    "            min_distance = distance\n",
    "    return(min_distance)\n",
    "\n",
    "\n",
    "def spacing(scores):\n",
    "    \"\"\"Computes the spacing score.\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    \"\"\"\n",
    "    distances = []\n",
    "    for i, s in enumerate(scores):\n",
    "        d_i = distance_to_closest_neighbor(s, np.delete(scores, i, axis=0))\n",
    "        distances.append(d_i)\n",
    "        # print(d_i)\n",
    "    distances = np.array(distances)\n",
    "    d_mean = np.mean(distances)\n",
    "    \n",
    "    total=0\n",
    "    for d in distances:\n",
    "        total+=((d-d_mean)*(d-d_mean))\n",
    "    return np.sqrt(total/float(len(scores) - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "def identify_pareto(scores):\n",
    "    # Count number of items\n",
    "    population_size = scores.shape[0]\n",
    "    # Create a NumPy index for scores on the pareto front (zero indexed)\n",
    "    population_ids = np.arange(population_size)\n",
    "    # Create a starting list of items on the Pareto front\n",
    "    # All items start off as being labelled as on the Parteo front\n",
    "    pareto_front = np.ones(population_size, dtype=bool)\n",
    "    # Loop through each item. This will then be compared with all other items\n",
    "    for i in range(population_size):\n",
    "        # Loop through all other items\n",
    "        for j in range(population_size):\n",
    "            # Check if our 'i' pint is dominated by out 'j' point\n",
    "            if all(scores[j] >= scores[i]) and any(scores[j] > scores[i]):\n",
    "                # j dominates i. Label 'i' point as not on Pareto front\n",
    "                pareto_front[i] = 0\n",
    "                # Stop further comparisons with 'i' (no more comparisons needed)\n",
    "                break\n",
    "    # Return ids of scenarios on pareto front\n",
    "    return population_ids[pareto_front]\n",
    "\n",
    "def get_pareto_points(metric1, metric2):\n",
    "\n",
    "    scores = np.transpose(np.array([metric1, metric2]))\n",
    "\n",
    "    x = scores[:, 1]\n",
    "    y = scores[:, 0]\n",
    "    \n",
    "    pareto = identify_pareto(scores)\n",
    "    pareto_front = scores[pareto]\n",
    "    \n",
    "    pareto_front_df = pd.DataFrame(pareto_front)\n",
    "    pareto_front_df.sort_values(0, inplace=True)\n",
    "    pareto_front = pareto_front_df.values\n",
    "    \n",
    "    x_all = scores[:, 1]\n",
    "    y_all = scores[:, 0]\n",
    "    x_pareto = pareto_front[:, 1]\n",
    "    y_pareto = pareto_front[:, 0]\n",
    "    \n",
    "    return x_pareto, y_pareto\n",
    "\n",
    "def plot_two_pareto(recall1, revenue1, recall2, revenue2):\n",
    "    pareto_new = get_pareto_points(recall1, revenue1)\n",
    "    pareto_original = get_pareto_points(recall2, revenue2)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='#1f77b4', linewidth=2, marker=\".\", linestyle='-', markersize=10, label='Vanilla SMSGD')\n",
    "    #plt.scatter(pareto_original[0], pareto_original[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "\n",
    "    plt.plot(pareto_new[0], pareto_new[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "    #plt.scatter(pareto_new[0], pareto_new[1], color=\"darkblue\")\n",
    "\n",
    "    plt.xlabel('Revenue@20', fontsize=18)\n",
    "    plt.ylabel('Recall@20', fontsize=18)\n",
    "    plt.ylim((0.40, 0.425))\n",
    "    plt.tick_params(labelsize=18)\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend(prop={'size':14},loc='lower left')\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.pdf\", bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    \n",
    "    pareto_original = np.array(list(zip(pareto_original[0], pareto_original[1])))\n",
    "    pareto_new = np.array(list(zip(pareto_new[0], pareto_new[1])))\n",
    "    print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_one(file_name, new_format=True):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "        \n",
    "    \n",
    "    plt.plot(losses)\n",
    "    plt.ylabel(\"loss\")\n",
    "    plt.show()\n",
    "    \n",
    "    if new_format:\n",
    "        plt.plot(loss1)\n",
    "        plt.ylabel(\"loss 1\")\n",
    "        plt.show()\n",
    "\n",
    "        plt.plot(loss2)\n",
    "        plt.ylabel(\"loss 2\")\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall)\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue)\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plot_one_pareto(recall, revenue)\n",
    "    \n",
    "def plot_one_pareto(recall1, revenue1):\n",
    "    pareto_original = get_pareto_points(recall1, revenue1)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.scatter(pareto_original[0], pareto_original[1])\n",
    "    \n",
    "    max_recall = max(recall1)\n",
    "    max_revenue = max(revenue1)\n",
    "    plt.scatter([max_revenue], [max_recall], color='orange', marker=\"*\", label=\"Utopia Solution\")\n",
    "\n",
    "    plt.xlabel('Revenue@20')\n",
    "    plt.ylabel('Recall@20')\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.png\", dpi=200)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_two(file_name1, file_name2, new_format=True):\n",
    "    with open(file_name1) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses1 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall1 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall1 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss1_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    with open(file_name2) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses2 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall2 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall2 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss2_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    plt.plot(losses1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(losses2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Loss\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/1_loss.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    if  new_format:\n",
    "        plt.plot(loss1_1, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_1, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Relevance loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/2_relevance_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "        \n",
    "        plt.plot(loss1_2, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_2, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Revenue loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/3_revenue_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(recall2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/4_recall.png\", dpi=200)\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(revenue2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/5_revenue.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    plot_two_pareto(recall1, revenue1, recall2, revenue2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_optim_info(file_name):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    optim_info = [x for x in log_file if x.startswith(\"Optimiser:\")]\n",
    "    for line in optim_info:\n",
    "        print(line.strip())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logs = os.listdir(\"logs_adam_per_obj_final\")\n",
    "# logs = [os.path.join(\"logs_adam_per_obj_final\", x) for x in logs if x.startswith(\"run_\")]\n",
    "# logs = sorted(logs)\n",
    "\n",
    "# for log in logs:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_2020-07-23_15-01-10.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cherry_picked = [\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_10-24-37.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_16-36-00.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_03-35-55.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_05-07-45.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_02-47-17.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_12-09-18.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_15-16-44.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_21-32-28.log\",\n",
    "# ]\n",
    "\n",
    "# for log in cherry_picked:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_2020-07-23_15-01-10.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_03-35-55.log\", \"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hypervolume of original: 0\n",
      "Hypervolume of new: 0\n",
      "Coverage of original over new: 0.0\n",
      "Coverage of new over original: 1.0\n",
      "Spacing of original: 0.19122447475046203\n",
      "Spacing of new: 0.33652789282838785\n"
     ]
    }
   ],
   "source": [
    "PLOTS_DIR = \"plots_ADAMIZE\"\n",
    "if not os.path.exists(PLOTS_DIR):\n",
    "    os.mkdir(PLOTS_DIR)\n",
    "plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_12-09-18.log\", \"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_one(\"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> MORS - Momentum-based Gradient Methods in Multi-objective RecommenderSystems NEW FORMAT/plots_losses_metrics_adamize_FINAL_ml.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "import seaborn as sns; sns.set()\n",
    "sns.set_style(\"whitegrid\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "#from pygmo.core import hypervolume\n",
    "import matplotlib. pyplot as plt\n",
    "\n",
    "def get_hypervolume(scores):\n",
    "    \"\"\"Computes the hypervolume of pareto front:\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    The higer the volume the better the pareto set.\n",
    "    \"\"\"\n",
    "    scores = -scores\n",
    "    hv = 0#hypervolume(scores)\n",
    "    d = scores.shape[1]\n",
    "    return 0#hv.compute([0.0]*d)\n",
    "    \n",
    "def is_dominated(p, S):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    for s in S:\n",
    "        if(np.all(s>=p)):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def coverage(S1, S2):\n",
    "    \"\"\"Computes the coverage scores.\n",
    "    Arguments:\n",
    "        S1 - one pareto front.\n",
    "        S2 - another pareto front.\n",
    "        \n",
    "    coverage(S1, S2) gives the proportion of points in S2 weakly dominated by at least one point in S1\n",
    "    \"\"\"\n",
    "    count = 0\n",
    "    for s in S2:\n",
    "        if(is_dominated(s, S1)):\n",
    "            count = count + 1\n",
    "    return(count/len(S2))\n",
    "\n",
    "def distance_to_closest_neighbor(s, scores):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    min_distance = 2*scores.shape[1]\n",
    "    for s_j in scores:\n",
    "        distance = np.sum(abs(s_j - s))\n",
    "        if(distance < min_distance):\n",
    "            min_distance = distance\n",
    "    return(min_distance)\n",
    "\n",
    "\n",
    "def spacing(scores):\n",
    "    \"\"\"Computes the spacing score.\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    \"\"\"\n",
    "    distances = []\n",
    "    for i, s in enumerate(scores):\n",
    "        d_i = distance_to_closest_neighbor(s, np.delete(scores, i, axis=0))\n",
    "        distances.append(d_i)\n",
    "        # print(d_i)\n",
    "    distances = np.array(distances)\n",
    "    d_mean = np.mean(distances)\n",
    "    \n",
    "    total=0\n",
    "    for d in distances:\n",
    "        total+=((d-d_mean)*(d-d_mean))\n",
    "    return np.sqrt(total/float(len(scores) - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "def identify_pareto(scores):\n",
    "    # Count number of items\n",
    "    population_size = scores.shape[0]\n",
    "    # Create a NumPy index for scores on the pareto front (zero indexed)\n",
    "    population_ids = np.arange(population_size)\n",
    "    # Create a starting list of items on the Pareto front\n",
    "    # All items start off as being labelled as on the Parteo front\n",
    "    pareto_front = np.ones(population_size, dtype=bool)\n",
    "    # Loop through each item. This will then be compared with all other items\n",
    "    for i in range(population_size):\n",
    "        # Loop through all other items\n",
    "        for j in range(population_size):\n",
    "            # Check if our 'i' pint is dominated by out 'j' point\n",
    "            if all(scores[j] >= scores[i]) and any(scores[j] > scores[i]):\n",
    "                # j dominates i. Label 'i' point as not on Pareto front\n",
    "                pareto_front[i] = 0\n",
    "                # Stop further comparisons with 'i' (no more comparisons needed)\n",
    "                break\n",
    "    # Return ids of scenarios on pareto front\n",
    "    return population_ids[pareto_front]\n",
    "\n",
    "def get_pareto_points(metric1, metric2):\n",
    "\n",
    "    scores = np.transpose(np.array([metric1, metric2]))\n",
    "\n",
    "    x = scores[:, 1]\n",
    "    y = scores[:, 0]\n",
    "    \n",
    "    pareto = identify_pareto(scores)\n",
    "    pareto_front = scores[pareto]\n",
    "    \n",
    "    pareto_front_df = pd.DataFrame(pareto_front)\n",
    "    pareto_front_df.sort_values(0, inplace=True)\n",
    "    pareto_front = pareto_front_df.values\n",
    "    \n",
    "    x_all = scores[:, 1]\n",
    "    y_all = scores[:, 0]\n",
    "    x_pareto = pareto_front[:, 1]\n",
    "    y_pareto = pareto_front[:, 0]\n",
    "    \n",
    "    return x_pareto, y_pareto\n",
    "\n",
    "def plot_two_pareto(recall1, revenue1, recall2, revenue2):\n",
    "    pareto_new = get_pareto_points(recall1, revenue1)\n",
    "    pareto_original = get_pareto_points(recall2, revenue2)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='#1f77b4', linewidth=2, marker=\".\", linestyle='-', markersize=10, label='Vanilla SMSGD')\n",
    "    #plt.scatter(pareto_original[0], pareto_original[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "\n",
    "    plt.plot(pareto_new[0], pareto_new[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "    #plt.scatter(pareto_new[0], pareto_new[1], color=\"darkblue\")\n",
    "\n",
    "    plt.xlabel('Revenue@20', fontsize=18)\n",
    "    plt.ylabel('Recall@20', fontsize=18)\n",
    "    plt.ylim((0.40, 0.425))\n",
    "    plt.tick_params(labelsize=18)\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend(prop={'size':14},loc='lower left')\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.pdf\", bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    \n",
    "    pareto_original = np.array(list(zip(pareto_original[0], pareto_original[1])))\n",
    "    pareto_new = np.array(list(zip(pareto_new[0], pareto_new[1])))\n",
    "    print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_one(file_name, new_format=True):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "        \n",
    "    \n",
    "    plt.plot(losses)\n",
    "    plt.ylabel(\"loss\")\n",
    "    plt.show()\n",
    "    \n",
    "    if new_format:\n",
    "        plt.plot(loss1)\n",
    "        plt.ylabel(\"loss 1\")\n",
    "        plt.show()\n",
    "\n",
    "        plt.plot(loss2)\n",
    "        plt.ylabel(\"loss 2\")\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall)\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue)\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plot_one_pareto(recall, revenue)\n",
    "    \n",
    "def plot_one_pareto(recall1, revenue1):\n",
    "    pareto_original = get_pareto_points(recall1, revenue1)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.scatter(pareto_original[0], pareto_original[1])\n",
    "    \n",
    "    max_recall = max(recall1)\n",
    "    max_revenue = max(revenue1)\n",
    "    plt.scatter([max_revenue], [max_recall], color='orange', marker=\"*\", label=\"Utopia Solution\")\n",
    "\n",
    "    plt.xlabel('Revenue@20')\n",
    "    plt.ylabel('Recall@20')\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.png\", dpi=200)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_two(file_name1, file_name2, new_format=True):\n",
    "    with open(file_name1) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses1 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall1 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall1 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss1_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    with open(file_name2) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses2 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall2 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall2 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss2_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    plt.plot(losses1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(losses2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Loss\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/1_loss.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    if  new_format:\n",
    "        plt.plot(loss1_1, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_1, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Relevance loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/2_relevance_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "        \n",
    "        plt.plot(loss1_2, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_2, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Revenue loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/3_revenue_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(recall2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/4_recall.png\", dpi=200)\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(revenue2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/5_revenue.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    plot_two_pareto(recall1, revenue1, recall2, revenue2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_optim_info(file_name):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    optim_info = [x for x in log_file if x.startswith(\"Optimiser:\")]\n",
    "    for line in optim_info:\n",
    "        print(line.strip())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logs = os.listdir(\"logs_adam_per_obj_final\")\n",
    "# logs = [os.path.join(\"logs_adam_per_obj_final\", x) for x in logs if x.startswith(\"run_\")]\n",
    "# logs = sorted(logs)\n",
    "\n",
    "# for log in logs:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_2020-07-23_15-01-10.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cherry_picked = [\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_10-24-37.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_16-36-00.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_03-35-55.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_05-07-45.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_02-47-17.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_12-09-18.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_15-16-44.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_21-32-28.log\",\n",
    "# ]\n",
    "\n",
    "# for log in cherry_picked:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_2020-07-23_15-01-10.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_03-35-55.log\", \"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAakAAAEgCAYAAAAOk4xLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzdeVxUVf/A8c8w7CCbAoqQW4oKhYpigpUpqWmKWlpqJm75PGqLlqLPrzJ7Ukttc8n8GZlLVvLLNNPMtDRzSdMsRUBFJBRlkVVABob5/THOwDSsMjCg3/frxUvm3HvPPXMFvnPO/d5zFBqNRoMQQgjRAFmYuwFCCCFERSRICSGEaLAkSAkhhGiwJEgJIYRosCRICSGEaLAkSAkhhGiwzB6kkpKSmDFjBkFBQQQFBTFnzhwyMjJqVEdsbCz+/v6sWLHCaNvBgwcZM2YMAQEBdO3alfDwcE6dOmW035NPPomvr6/R1wsvvHDb700IIUTtWJrz5JmZmYwfPx6VSsXkyZNRq9VERkYSFxdHVFQU1tbWVdZRXFzMvHnzKCoqMtp27NgxpkyZQvv27Zk5cybFxcVs3ryZZ555hs2bN3P//fcDoNFoiI+PJzQ0lP79+xvU0bJlS9O8WSGEEDVm1iD12Wefce3aNXbs2EG7du0ACAgIYMKECWzbto1Ro0ZVWceaNWs4f/58udsWLVpEixYt2LJlC3Z2dgAMGzaMQYMG8f7777Nu3ToALl++TH5+Pv369SMsLMxE704IIURtmXW4b+fOnQQFBekDFEBwcDBt2rRh586dVR4fFxfH6tWrmTZtmtG27OxsYmNjGThwoD5AATRr1owePXrwxx9/6MsuXLgAYNAOIYQQ5me2IJWdnU1SUhJ+fn5G2/z8/IiOjq70eN0wX0hICEOHDjXa7ujoyO7duwkPDzfalpmZiVKp1L/W9cR0QSo/P78mb0UIIUQdMVuQSklJAcDT09Nom7u7O7m5ueTm5lZ4/Nq1a0lMTGTBggXlblcqlbRu3dqo/tjYWE6ePEnXrl31ZefPn8fBwYHFixfTtWtXunbtSmhoaLV6c0IIIeqO2e5J5eXlARgMxenY2NgA2h5NkyZNjLafP3+eVatW8frrr9O8eXMuX75c7XNGREQA8Nxzz+nLL1y4QF5eHrm5uSxZsoScnBw2bNjArFmzKCoqYtiwYdWqv6SkhLy8PKysrFAoFNU6Rggh7nYajYaioiIcHBywsDDsO5ktSFVn8vXy/tCr1Wrmzp1LYGBgtRIrdAoKCvj3v/9NbGwsU6dOJSgoSL9t1KhRlJSUMHbsWH3Z4MGDefzxx1m6dClDhgwxGB6sSF5eHufOnat2m4QQQpTq0KGDUcfEbEHK3t4egMLCQqNtujJHR0ejbboU9c2bN+ufp8rJyQG0gSgjIwMXFxeDaJyTk8PUqVM5efIkTzzxBDNnzjSoc/To0UbnsbW1JSwsjJUrV3LhwgV8fX2rfE9WVlaA9kJXJ32+Os6cOYO/v79J6roTyPUwJNejlFwLQ43peqhUKs6dO6f/G1qW2YKUl5cXAGlpaUbbUlNTcXJy0geysg4ePEhRUREjR4402hYZGUlkZCT79u3D29sbgOvXrzNp0iRiYmJ46qmnWLBgQbWH4tzc3IDqJ1Lo6rW2ttYPWZqCKeu6E8j1MCTXo5RcC0ON7XqU97fZbEHKyckJb2/vcrP4zp49W+EngIiICH3PSSc9PZ3Zs2cTFhbGsGHDcHd3B+DGjRv6ABUeHs68efOM6ktJSWHixIk89thjzJgxw2BbQkICgD7gCSGEqF9mfZi3f//+bNiwgfj4eH369+HDh0lISGDSpEnlHlNe8NIlTvj4+BAcHKwvf/PNN4mJieHZZ58tN0CBNrswJyeHqKgowsPD9UOMycnJbN26lZ49e+qDnhBCiPpl1iA1ZcoUtm/fTnh4OBMnTqSwsJBPPvkEPz8//cwPSUlJnDx5km7duuHj41PtuuPj49m+fTtOTk506tSJ7du3G+2jO8f8+fOZPn06Tz/9NCNHjiQvL4/PP/8cS0tL5s+fb5o3K4QQosbMGqTc3NzYtGkTixcvZvny5dja2hIaGsqcOXP0iQfHjx9n3rx5LF68uEZB6tixY4A2aaKiXpQuSIWGhrJq1SrWrFnDsmXLsLW1JSgoiFmzZsksFEIIYUZmDVIAbdu2Ze3atRVuHzFiBCNGjKi0Dm9vb+Li4gzKRo8eXW7WXkVCQ0MJDQ2t9v5CCCHqntmX6hBCCCEqIkFKCCFEgyVBSgghRIMlQUoIIUSDJUFKCCFEg2X27L673tL2kJda/jYHD+j7Zf22RwghGhDpSZlbRQGqqm1CCHEXkCAlhBCiwZIg1Rhcj4ff1kDGRXO3RAgh6pUEqcYg9jv4fg78sqy0TF0MN7PN1yYhhKgHEqQaA08/8H8COj5eWnb5GLzTBr75l/naJYQQdUyy+xqDe0O1X2WlxWr/tXUuLVPlwY4XoV0/6FL9eQuFEKKhkiBlbg4elaegV6T7RPAbAcWFpWWXDsHpKO09rLJBKuk4NL8PrGxN02YhhKgnEqTMbfb5yrefOFHxNjsXw9fN74PHloCda2lZ3nWIfBRsneCVC2BpffttFUKIeiZB6k7i1AJ6TjUsy02G5v5g39QwQG0IA5d7IHQB2LvVbzuFEKKaJEjd6ZrfB//6FYpVpWVZf8PF/WDjBIPfKy2P3akdYmzZDSyU9d5UIYT4JwlSd4uyvSgnb3huP2QmgtJKW6bRwM6XIfcq/OuQtvcF2uAmQ4RCCDORFPS7kYUFeHUFv2GlZUUF0HEw+DygTXnX+XoirOoJScfqv51CiLue9KSElrU9DH7XsEyjgSt/QM5lcPQsLT+7XTtk2PnWfS0hhKgjEqRExRQKePEUJJ8C11al5b9/qr2n1aRFaZDKSweFhSRhCCFMSob7ROWUVuDTw7AsMBwCRkPbR0rLflsDS9rCoQ/rtXlCiDubBClRc37DYfjH4NC0tOxmtjaguXcsLbt4AL56Rps1KIQQt0GClDCNQUsg4pJh7yrue4jZAVdOlpYVZMG5H7RTOAkhRBXknpQwHWsHw9e9poO7L/j0LC2L3wf/NxHa9YVx35SWazTae2BCCFGG9KRE3XHxge4TwLNzaZnSBloGaoOUTtbf8K4v7Jpd/20UQjRo0pMS9avT49ovjaa07NKvcCMFcpJLyzQaOLgMDq+Em1n64kCAHbdeOHhUPfehEKJRkyAlzKPs0F7AaGjRBTTq0rLUGPjprcrrqGj2eCHEHUOG+4T5KRTaIcHm95WWWdnBA9Oqd/yPr8PGEYazYuRe0z7flZ9h2rYKIeqVBCnRMLm1gYGLq7dv0nFtQkbxzdKy6G3wvw8b9sZupMGXY2Hffw2Pz0qCwtzat1kIYXJmH+5LSkrinXfe4dgx7afgPn36MHfuXNzcqj9zQWxsLE8++SRTp07l+eefN9h28OBBVq9eTXR0NBYWFgQEBPDSSy/RpUsXk7dDmMnj70NWomFPzNoBPP2hWfvSsuy/IfY77b79XistXzdIu+2FP8Ctrbbs9P/BtdPaqZ9adtOWFau0vT7dpLxlLW1f+eKVcu9MiNti1iCVmZnJ+PHjUalUTJ48GbVaTWRkJHFxcURFRWFtXfXs28XFxcybN4+ioiKjbceOHWPKlCm0b9+emTNnUlxczObNm3nmmWfYvHkz999/v8naIczIo6P2q6xu47RfZbm2gSfXgbLM/6dGo5230NJOO82TTtwuOPM1eHQqDVLndsOWZ+H+p2DEGm1ZiRoOvlv5/TG5dybEbTNrkPrss8+4du0aO3bsoF27dgAEBAQwYcIEtm3bxqhRo6qsY82aNZw/X/6n1EWLFtGiRQu2bNmCnZ0dAMOGDWPQoEG8//77rFu3zmTtEI2AvRv4jzAsUyhg+m/Gz2kFjAb3TuDVrbSsIFO7T9nnwfLS4OeFddtuIe5iZr0ntXPnToKCgvSBASA4OJg2bdqwc2fVU+nExcWxevVqpk0zvsGenZ1NbGwsAwcO1AcogGbNmtGjRw/++OMPk7VD1CEHj9vbVlP/fJC4/aPw8Gxw71BaFjgeXk2DR98sLbOwhN6zTNcOIYQBs/WksrOzSUpKYsCAAUbb/Pz8OHDgQKXH64b5QkJCGDp0KB9+aDixqaOjI7t37zYIUDqZmZkolUqTtEPUsX/cyzlx4gSBgYFmagygtASlY+lrh2YQOh9+fa/iY3T+b6J2eDB0fum9LyFEpczWk0pJSQHA09PTaJu7uzu5ubnk5laccbV27VoSExNZsGBBuduVSiWtW7c2qj82NpaTJ0/StWtXk7RDiGopvAEx30HMt2BdJsilX9BuE0KUy2w9qbw87QSj5fV0bGxsAMjPz6dJkyZG28+fP8+qVat4/fXXad68OZcvX672OSMiIgB47rnnat2Oipw5c6ba+1bHiRMnTFpfY9cQr0dVfbsTZ+Kw7rMOh8xoMuOSgCQAfA9Oxz4nnnO9lpHn5n9b526I18Nc5FoYuhOuh9mClKbstDgVUJQz4aharWbu3LkEBgbWKKGhoKCAf//738TGxjJ16lSCgoJq1Y7K+Pv76wNcbZl9eKuBabDX4yePSlPQS9s8uLS86CaccoY8Kzo+PFKbZQjw1xbtvx0Ggq1TpadtsNfDDORaGGpM16OwsLDCD/dmC1L29tpfyMLCQqNtujJHR0ejbbrU8M2bN5ORoZ1NICcnB9AGooyMDFxcXLCwKB3JzMnJYerUqZw8eZInnniCmTNn1rodQhi4neegrGxh0g/a5Ut0AUqjgZ8XQWYCjP8O2jxYWi6zxIu7kNmClJeXFwBpaWlG21JTU3FyctIHkLIOHjxIUVERI0eONNoWGRlJZGQk+/btw9vbG4Dr168zadIkYmJieOqpp1iwYIFBz+h22yGEydi5lH5fotZOB3VxP7QKLi3f9Yp2Zoy+r0KL++u9iUKYi9mClJOTE97e3kRHRxttO3v2LP7+5Y/PR0RE6HtOOunp6cyePZuwsDCGDRuGu7s7ADdu3NAHqPDwcObNm2eydghRJ5SW0PM57ZdOSYl2mqf8dHi0TKJQRgJKVY5xHULcQcz6MG///v3ZsGED8fHx+meUDh8+TEJCApMmTSr3mPKChi5xwsfHh+Dg0k+fb775JjExMTz77LPlBqjatEOIemNhAdOOQPzP2hkwdH74HwLO7QbXjdBxcMXHC9GImTVITZkyhe3btxMeHs7EiRMpLCzkk08+wc/Pj7CwMEA7p97Jkyfp1q0bPj4+1a47Pj6e7du34+TkRKdOndi+fbvRPrpzVKcdQpiVowcEPFX6WqMBTQkaFCjKzooR8522x9VxCDg0rf92CmFiZg1Sbm5ubNq0icWLF7N8+XJsbW0JDQ1lzpw5+vnyjh8/zrx581i8eHGNgpRuoticnJwKe1G6AFSddgjRoCgUMOZL/jz6C12dysw5eHgFJB3VPot135PaMkm6EI2Y2WdBb9u2LWvXrq1w+4gRIxgxYkSF2wG8vb2Ji4szKBs9ejSjR482WTuEaIhKrBwMC7qNAztXbfq6zv63IfEQ9JkLrXvXbwOFqCVZT0qIO0nXZ2DMl2BT5rGJmG/h0kEoKS4ty0rSLgwpRANn9p6UEKKOTfgezv0Arcr0og6+Cyc+067F9fMiWQtLNFgSpIS409m5GCZdgLZXpbQG7+6yFpZo0CRICXE3ClsJAxcbTnYrRAMkQUqIu5VN9SdNFsJcJHFCCFG5jcMh+4q5WyHuUtKTEuVSl2jYH5dKdHIOfl5O9PH1QGkhz9rclVKiDecXFKIeSZASRtQlGsZF/sappCwKVGpsrCzw93Jm/cQgHGzkR+au89QmsL71PJa6GI6sgCMrIS+9/P0lI1CYkPzFEUb2x6VyKimLfJUagJtFJfyemInf/B+wsbTAxd4KFztrnO2tcLGz0r62t9aXu9wqd9aV21lhb62s8bpc/6Qu0fB78k0OZZ2X3p0pOVS+FhY+QaWvT22CvW9UXp9kBAoTkiAljEQn51BwK0CVpVQoKCwuISWnkJQc4/W3KmOlVOB8K4C52lvpv9cFOedbwcwg0Nlb4WhjiUKh0PfuTl7KolCdhZ21ki4+Lmyc1FMCVW3VpNfTogu0flD7cLAQ9UCClDDi5+WEnbVS35MCsLdWsvzpLoTc605mvoqs/CKyClRk5xeRVVBk+PrW91n5RWQXFJGZr+JmUQnpNwpJv1Gz4Ka0UOBiZ4WlUkFabiEltxZSzlepOZGYyee/JTKquw+2VkpTXgJREa8uMH4HLJB7VKJ+SJASRvr4etDFx0V/T0rXa3mkoydKCwV21nZ4udjVqM6bRWqydcEsX0VWQdGtAKcLeNrXugCo3VdFnkrN9TxVuXUWFpfw+vZo5n8bjberHW2aOdK2mQPt3B2037s70NzJFgvpaZmWTFYr6pEEKWFEaaFg46Se7I9L5WxyDp1NcP/H1kqJrZUSTyfbGh2nKi4hu6CIH6Kv8tZ3MdwsLiltpwKaOtpwPU9FUkYBSRkF/HLOcIVlWysLffBq6+5Am2YOtHV3pE0zB5ztrG77/Qgh6ocEKVEupYWCfp086dfJ06ztsLa0wL2JDaODWrHr9DVOXrpOoRqDe1LqEg1/Z+RzMe0GCel5XEzL0/6bfoP0GypiruYQc9V4Bdtmjta0beZ4K3CVBrB73OyxtpRHCIVoCCRIiUZB17v7ZOdhVPYeBr07pYWCez0cudfDeIqf7IIiEtLzSEi/wcW0PC7qg5g2gKXfyODYpQyjc/m42hn0utq6O9C2mSOeTjaVZineNc+XVZURKISJSJASjYbSQkF3L1sCA9tX+xhnOyu6+LjQxcfwRn9JiYZrOTf1ASu+TO/rcmYBl67nc+l6Pj/HGQ4fOlgraaO751UmeLVxd8DOSmnwfNkdnYH4z4xAjQZyksG5pXnaI+5YNQpSKpWKixcvkpycTEFBAQqFAgcHBzw9PenQoQMWFjJEIhoHCwsFXi7aBJDe7ZsZbLtZpNYPH14sO3yYdoPM/CLOXMnhzBXj4UNnO0tybxYbZCCeSspif1yq2YdN69SNNPikLxQVwMtxYCGZlsJ0qhWkkpKSWL58OXv37uXmzZsAaDTa30Td0IeNjQ0DBw5k+vTpNVrmXYiGxtZKSQfPJnTwNJ6ANTNPxcX00qClC2AJ1/PILig22j9fpWbtLxdxsbeii4/rndejAnBoBgolKCwgKxHc2pq7ReIOUmWQOnv2LM8++yxKpZKhQ4fi5+eHu7s7trbaLK2bN2+SmppKdHQ0P/zwAz///DMbNmzA19e3zhsvRH1zdbAm0MGawFauBuXqEg1Rvycx/9toCstkIAIcTcjgidVHcLaz4sH2zejj68FDHZrh0aRmmY4NlkIB4d9BEy+Q0RRhYlUGqXfeeQcPDw82bdqEm5tbpfu+9NJLPPPMMyxZsoTIyEiTNVKIhk5poWBkdx++/TPZ4J5Uq6b2dG/lyi/n00m8ns93f13lu7+uAtxKrHCnj68HXX1cUCgUjTfpwtnb3C0Qd6gqg9Rff/3FK6+8UmWAAnBzc2Ps2LG8//77JmmcEI1JVc+XXUrPY39cKvvPpXEk/jrRyTlEJ+ew6ud4mtgosbZUknuzmCJ1SeNNulAXQVE+2DqbuyXiDlFlkHJ2dubq1avVrjA1NRUrK3lIUtydKnu+rHUzB8KbtSE8pA03i9QcvXid/XFpHDiXRkJ6HhSWTkOVr1LzW0IGC3ZEMz64NW2bOdR6gt469+dX8P1sCJwAjy4wd2vEHaLKINW/f3/Wr19P69atGTZsGJaW5R9SUlLC1q1bWbduHU888YTJGyrEncTWSkkfXw/6+GqfKXpzRzSfHrpksI+6RMOGI4lsOJJIM0drurdyo0cbN4Jau9GpRRMslQ3s/o+TF9zMhrRYc7dE3EGqDFIvvfQSiYmJvPrqqyxcuJAOHTrg6emJra0tCoWCmzdvkpaWRlxcHHl5efTs2ZOXX365PtouxB0j5N5mfHk8yWBSX2ulgvu8nUm8XkD6jUJ2R19jd/Q1ABxtLOnWypWW1gUUu14nwMfF/JPs3tMLZvwOzar/HJsQVakySNnb27NmzRoOHTrEzp07iY6O5tixY+Tl5aHRaHBwcKBFixYMGDCAAQMG8PDDD9dHu4W4o1Q0qe/GST2xUMCl6/kcS7jOsYRMjl/K4O+MfP08hV+cOYq10oL7vZ0JaqPtbQW2csXJVjvsXm+zYCgtJUAJk6v2w7whISGEhITUZVuEuGtVlXTRppl2bsGnetwDQErOTY4lZLDzWByX8pTEpeTye2Imvydmwv54LBTQsbkT3Vu78ttFbVC7WVSPs2AU3gAb42mqhKipagcplUrFuXPnsLS05N57763w3tT169e5ePEiPXr0MFkjhbgb1GRSX08nW4YEeOFVfJXAwECy84v4PVE7D+HxhAxOX8nm7NUczv5jYl3dOlwvbznFkACvuulVfT0Fzm6DaUehaTvT1i3uOtUKUhs3buTDDz8kLy8PAEdHRyZOnMjUqVONpkI6dOgQERERxMTEmL61QohyOdtbGQS4gltTMi3fd54jF68b7FtYXMK2U8nsOZtSd70qdRFc/l2ClKi1KtODtm3bpk+YmDdvHlOnTsXOzo7ly5cTHh7OjRs3atWApKQkZsyYQVBQEEFBQcyZM4eMjIyqDywjNjYWf39/VqxYUel+r732GuPGjSt325NPPomvr6/R1wsvvFCjtgjRENhZK+nVrimTH2yDvXX5CRVl5xY0qb7/A6+cg4CnTFuvuCtV2ZNat24dPXr0YOPGjfqyadOm8cYbb7B161bGjx/P+vXrcXSs+fhzZmYm48ePR6VSMXnyZNRqNZGRkcTFxREVFYW1tXWVdRQXFzNv3jyKiooq3S8qKootW7YQFBRktE2j0RAfH09oaCj9+/c32NaypczqLBqvsgkZZTMHdfJVaqKv5Jh2AlzX1qarS9z1qgxSCQkJzJ0716DM2tqaRYsW4erqSmRkJJMnT+bTTz/F3t6+Rif/7LPPuHbtGjt27KBdO+2wQEBAABMmTGDbtm2MGjWqyjrWrFnD+fPnK9yuVqtZvXo1K1eurHCfy5cvk5+fT79+/QgLC6vRexCiISubkLHjz2S+P3PNaG7BfbGpTOjdmia2dfAQfnEhWNqYvl5x16hyuM/Ozo6srKxyt82ePZuxY8dy6tQp/vWvf1FYWFijk+/cuZOgoCB9gAIIDg6mTZs27Ny5s8rj4+LiWL16NdOmTSt3e2FhIcOHD2fFihWEhYXh6Vn+p8ULFy4AGLRDiDuFLiHj3VFdCGzlir21EgVgY2mB0kLBn5ezGLbqEBfTajd0r7e0PbzhrP16y6P0+zectduEqIEqg1TPnj3ZsGFDhb2V1157jaFDh3Ls2DEmTpzItWvXqnXi7OxskpKS8PPzM9rm5+dHdHR0pcfrhvlCQkIYOnRoufsUFhZy48YN3n//fd55550KMxJ1700XpPLz86v1HoRoTHS9qhWjuzLr0Q58NLYbP858CF/PJsSn5RG28hA/xabU/kQVrdhb1TYhylHlcN+sWbMYM2YMw4cPp3PnzixdupRWrVoZ7PP2229jZWXF119/zcmTJ6t14pQU7S9Deb0bd3d3cnNzyc3NpUkT4zV9ANauXUtiYiIfffQRxcXG6/iANgtxz549FQYnnfPnz+Pg4MDixYvZtWsX+fn5+Pj4MHPmTAYPHlyt9yNEY1BemvvWacG8vOVPdkdfY9L633n50Q5Mf+TeupsrcGn7ypee/+eqv+KuVmVPqnXr1uzcuZMxY8ZQVFSkX0fKoBILCxYuXMhbb71Fs2bNyqnFmC6d3c7OzmibjY12DLuiHs358+dZtWoVERERNG/evMJzWFhYVBmgQDvcl5eXR25uLkuWLGHRokU4ODgwa9Ystm3bVp23I0Sj5WBjyepnuvFK/w4ALNtzjmmfnySvsPwPf7UmPS1RA9V6TsrV1ZX//Oc/Ve735JNPMmLECC5dulTlvrqVfStT3ic5tVrN3LlzCQwMrFZiRXWMGjWKkpISxo4dqy8bPHgwjz/+OEuXLmXIkCEoldWfF+3MmTMmaZfOiRMnTFpfYyfXw5CprkcvZ5gX4sIHR7P5/sw1ov9OJyLEheaO1X7mH4DAWrajNu9HfjYM3QnXo2Y/fWWoVCpycnJwdXU1+ANuYWGBk5MTly5donXr1hUer8sELC/ZQldWXlq7LkV98+bN+uepcnK0T9UXFBSQkZGBi4uL0UPGlRk9erRRma2tLWFhYaxcuZILFy7UaKVhf39/fW+wtk6cOEFgYG1/7e8ccj0Mmfp6BAL9et7guQ2/E5+Wx3/2Z7NidFce6uBe/Up21LINzRXg6Q/v+9VoWFB+Ngw1putRWFhY4Yf7Gs31n5KSwrJly+jbty8BAQE8+OCDBAQEMGbMGHbs2KHvHaWkpDBs2DD2799fYV1eXl4ApKWlGW1LTU3Fycmp3JT2gwcPUlRUxMiRI+nVqxe9evVi+PDhgDaA9erVi+Tk5Jq8rQrpFnqURApxN2nn7si26SGEdvIku6CI8HXHWHMgvlqjHybx6UB4r6MMCwqgBj2p3bt3M3/+fJo1a0Z4eDj33Xcfzs7OXLlyhb179/Lqq68SFRXFBx98QKdOnRg8eDAvvPACmzdvxt/f36g+JycnvL29y83iO3v2bLnHAEREROh7Tjrp6enMnj2bsLAwhg0bhrt79T/1paSkMHHiRB577DFmzJhhsC0hIQEAb29ZGlvcXZrYWvG/4wL5cN95Ptx3nsXfx3ImOYclT9yPXQUzWOg5eFTeA6oqwDS9F+zd4NLB22u8uKNUK0j9/PPPzJo1i2effZbZs2cbDO+1bduWBx98kMmTJzNt2jTGjRvHV199xcKFC0lKSiIiIoLvvvuu3PtL/fv3Z8OGDcTHx+vTvw8fPkxCQgKTJk0qty3lBa/Lly8D4OPjQ3BwcHXekp6npyc5OTlERUURHh6uH2JMTk5m69at9OzZs0ZBT4g7hYWFgpmPdqCzlxOzvjrFjj+TiU+9wZpxgfi4VfLgflXZeW9UsbT8tMNQmAuLq/hwqNFAQ+eIZl0AACAASURBVF+tWNRalcN9WVlZzJ07l8cee4y5c+dy6NChcufW8/HxYd26dWRmZrJ8+XIA3njjDeLj4/nhhx/KrXvKlCk4OzsTHh7OunXr+Pjjj3nhhRfw8/PTz/yQlJTE9u3bSUpKqs37rNT8+fO5du0aTz/9NOvXr+ejjz5i5MiRWFpaMn/+/Do7rxCNwQC/5mybHkLrpvacvZrD0JW/cvhC+u1X6OBR9Tab8h89MfDxg7BlPOTXbK5P0bhU2ZPavn07BQUFvPrqqwA899xzKBQKmjdvjr+/P35+fvp/mzVrxiOPPMKuXbv4z3/+Q9u2benSpQs//vgjAwcONKrbzc2NTZs2sXjxYpYvX46trS2hoaHMmTNHP2/f8ePHmTdvHosXL8bHx8fEb18rNDSUVatWsWbNGpYtW4atrS1BQUHMmjVLZqEQAmjv2YTtM3rz4pd/sD8ujXGfHuM/gzoxMaR1zZ+nMtVzUCmnIfcq2JbpmV36FZp1AMdKAqFoVKoMUnv27KFv3764uroC8PHHH7N69Wr+/PNPrl69yo8//gho08WbNWtGZmYmDg4O+uODgoLYvXt3hfW3bduWtWvXVrh9xIgRjBgxotI2ent7ExcXV9Vb4aeffqpwW2hoKKGhoVXWIcTdytnOisjxPXh3Txwf7Y/nv9+dJTo5m0XD7zPP0vUv/gUZF8Hi1rlL1PDVOCjIhBdPyUS3d4gqg1RSUpLBkvBpaWmcO3eOd999l4ceeggLCwv++usvvvjiC/bs2UPTpk2ZOnWqfn8PDw+uX79eXtVCiEZGaaFgzsCO+Hk580rUn2w9eYULqTf4+JlAvFyMH8yvlaoSMFxbab9usSzKBu/ukH0FXMrMivPD/4CNE/SYBB/1ktkuGpkqg1RGRoZB4sDq1auZPHmywXRBulTwqKgo3nvvPYOgZmtri0qlMnGzhRDmNPj+FrR1d+C5jb/z1+Vshq78lZWju5GnKiY6OQc/L6far/pbw4BRbOMGY6O0PSrdEGThDTi2FtQqCBwvae2NUJVBytHR0SDl+8aNGxXOpzdy5Eh+/PFH/vvf//LJJ58A2uXknZ2ryOYRQjQ6nVo48e303jz/xR/8eiGdp9cexVqpoEitwc5aWXer/lbFoszQo6UNPLURrp2GJhVPoSYariqz+9q1a8fp06f1rx966CHWr19f4RCep6enwVQcly5dqrOEByGEebk6WPPZhB7076ydsFal1qChDlf9rSmlFXQYAA+9Ur39S4wXhhTmVWWQevDBB9m/f79+mfjZs2dTXFxMWFgYX3zxBZmZmfp99+7dy7fffqufQqikpIT9+/c3mqk5hBA1Z6m0wL+l8WhJvkrNp4cSSMut2TpzZrW8C1yPN3crRBlVBqmRI0ei0Wh47733AG1PadOmTbRt25YFCxYQHBxM79696datG88//zy2trb6Z4t27dpFVlaWrHYrxB3Oz8sJ+3Jmojh04TrBb+/jxS//4ERiRv1NrXS71EWGSRdZSdqHhoXZVHlPqmnTpkRERPD666/TsWNHRo0ahY+PDxs2bOD3339nz549/P333yiVSgICAnjyySdxc3MjIyODxYsX8+ijj9K+vazGKcSdrI+vB118XDiVlEWBSo2dtZLWTe1p4WzHz3GpbD+VzPZTyXRu4cS4Xq0I6+KFvfVtz29ddyZ8D8pb7SouhP/tAw7uEP4dOFRvGSJhWtX6KRk1ahRpaWm8/vrr/PXXX8ydOxdHR0e6d+9O9+7djfaPi4tj2rRp2NnZ8eabb5q80UKIhkW36u/+uFTOJufQuUx23+XMfD7/7W++Op7E2as5zNt6mkW7YhgZ6MMzD9xDW3fj1Q7qTFVp7W5tSl9fv6BNwlBYgH3T0vLsK+Dcsm7bKfSq/VFm+vTp+Pv789Zbb/HQQw/Rr18/HnnkEby8vHB1dSU9PZ2kpCR2797Nr7/+SpcuXfjggw9wcXGpy/YLIRqI8lb9BfB2tSdiYEdeCm3PrtNX2XAkkT/+zuLTQwl8eiiBB9s3Y9wDrejb0QNLZY0WZqi5mqS1e/rBzGjIvlya0l6QCSsCofl9MH4HWBkvAitMq0b97YcffpjevXuzd+9e9u7dy6JFi0hPL53Dy9nZmeDgYD788EP69etn8sYKIRovG0slw7t6M7yrN2euZLPxSCLb/7zCwfPpHDyfTksXO8b0vIenevjQzNE067HVmtLKsHeVEg1Ka7B2MAxQudckxb2O1HhQWKlUMmDAAAYMGABAUVERmZmZNGnSpNyl4IUQ4p/8WzrzzpP3859BnYg6kcSmo4lcup7P0h/i+HDveQbd15xxvVrR7R7Xms8NWJda94aXYyG/zAS7mZdgeVdoPwBGfyEzs5tYre9cWllZ4eEhkzkKIWrO2d6KyQ+2ZWJIGw5eSGfjkUvsi01l26lktt1KtHi2VyvCurTEzlqJukTD/rhU081qcTus7cH6ntLXyadAaQO2TqUBaml7mX7JRKoMUvPmzatxpQqFgkWLFt1Wg4QQdx8LCwUPd3Dn4Q7uJGXks/lYaaLF3FuJFiO6efPX5Sxir+XqMwjNNqtFWX7DoO3DoCqzgrdMv2QyVQapb775psaVSpASQtwuHzdtosWL/UoTLU4lZfHZ4UsG+5Wd1eKfyRr1zs5V+yVMrsogFRsbWx/tEEIIA7ZWSkZ082ZEN29OX85m7ta/iE7OMdinQKXmbHKO+YOUqDN1nO8phBC1d5+3M7Me7YDdP9atsrNW0tnLyUytEvVB7kkJIRqFPr4edL3HhaMXr1OiAWulBV18XOjjK4lbdzK5JyWEaBR0s1q8uu00XxxL4n5vZ/MnTYg6J/ekhBCNhtJCwbQ+9/LFsSRir+WiLtE0zCBV1fRLotrqZIZHtVqNUmk8I7IQQtSWj5s9vp5NiEvJ5VhCBr3bN8CJX+U5KJO5rSD1yy+/cPDgQfLz8ykpKdGXq9Vq8vLyOHHiBEePHjVZI4UQoqx+nTyIS8llb0xKwwxSwmRqHKS+/vprXn31Vf26MAqFwmCNGGtra/r06WOyBgohxD/16+TJR/vj2RebwvwhnRvW1EnlObsdLuyDAQvBpom5W9Oo1DgFfcOGDfj4+PD999/z7bffotFoOHDgAL/88guTJk2iuLiYMWPG1EVbhRACgC4+LjR1sCYpo4DzqTfM3ZyqHVoOJ9dD4hFzt6TRqXGQunTpEiNHjqRNmzZ06NABBwcHjh8/joeHB7NnzyYkJIT//d//rYu2CiEEoE2g0KWe741JMXNrqqHHJOg3H9x9zd2SRqfGQUqhUODqWjr9R6tWrQwyAB955BHOnTtnmtYJIUQFQjtpg9S+mEYwF16XMfDgLHBtVfW+wkCNg1SrVq0MglDr1q2JiYnRvy4uLiYvL880rRNCiAo82MEdKwsFJxIzefv7GH5Pvom6RFP1gaJRqXGQGjRoEJs3b+b999+nsLCQkJAQfvvtN7755hv++usvPv/8c9q0aVN1RUIIUQt2VkrsbbS5Xx8fuMj7R7MYF/lbww1UOclwciMkHTd3SxqVGgepSZMmMXDgQNauXUtJSQlhYWH4+voyb948nnrqKa5cucLzzz9fF20VQgi9/XGpFKiK9a9vquHk35l8f/qq0b7qEg37YlJYvu88+2JSzBPI/vwSvp0BpzbV/7kbsRqnoFtaWrJs2TLmzp2rX4n3iy++YNeuXWRlZRESEkL79u1N3lAhhCgrOjmHIrVhsLlZVMKML/5g0a4Y7vVsQgcPR9p5OLD5tyTi026Ydx2qe/vB5d+hVUj9nfMOcFuzoN+4cYMff/xRf+/J2tqa4uJilEolPj4+NaorKSmJGTNmEBQURFBQEHPmzCEjI6NGdcTGxuLv78+KFSsq3e+1115j3LhxddYOIUT98fNyws7acGYbBWBpoSA5+ya/nEvjk18TmLf1DKevZJOvUqNBuw7VicRMXt5yqn57VS0CYPRmuH9U/ZzvDlHjntSVK1cIDw/n8uXL3Hffffj7+wNw8uRJtm7dypYtW1i/fj1ubm5V1pWZmcn48eNRqVRMnjwZtVpNZGQkcXFxREVFYW1tXWUdxcXFzJs3j6Kiokr3i4qKYsuWLQQFBdVJO4QQ9auPrwddfFw4lZRFgUqNjRK6tW7KuvAeXMkq4FzKDS6k5rLjr6vEXcs1OLawuIRtp5LZczal/npVsqT8balxkHr33XfJzc3l008/1QcogEWLFvHEE08wY8YM3nvvPd56660q6/rss8+4du0aO3bsoF27dgAEBAQwYcIEtm3bxqhRVX/iWLNmDefPV/yfq1arWb16NStXrqzTdggh6pduVvT9camcTc7BOj+VyYO1waatuyNt3R2B5nRq4cTzX/xBvkptVEe+Ss3xSxlsOHKJ8b1aY1GXgUqWlL8tNR7uO3bsGBMnTqRXr15G2wIDAxk3bhy//PJLterauXMnQUFB+sAAEBwcTJs2bdi5c2eVx8fFxbF69WqmTZtW7vbCwkKGDx/OihUrCAsLw9Oz/NU7a9sOIYR5KC0U9OvkyfP92tPdy7bc3pCux2VvXf6k10VqDQt2nKXbWz8ydePvrDuUQOy1HEoaapbgXabGQSo/P7/S4S9HR0dycnIq3K6TnZ1NUlISfn5+Rtv8/PyIjo6u9HjdMF9ISAhDhw4td5/CwkJu3LjB+++/zzvvvIOlpXHHsbbtEEI0bLoe14rRXRnWxQsbSwuj7W4O1mTlF/FDdAoLdpxl4AcH6b5wL//edIL1hy9xLiXXYI5SUX9qPNzXuXNnvvnmG8aMGWMUrIqKivj222/p2LFjlfWkpGinMimvd+Pu7k5ubi65ubk0aVL+ZIxr164lMTGRjz76iOLi4nL3cXR0ZM+ePeUGJ1O1QwjR8Ol6XH18PUjN/U1/H0uX6bdhYhBXs29yJP46Ry9e58jF61zNvsn3Z67x/ZlrADR1sOaBtk15oK0bvdo1pZ27IwqFAnWJhv1xqUQn5+Dn5UQfX4+GucZVI1XjIDVlyhT+9a9/8dRTTzFy5EhatWqFQqHg77//ZuvWrZw9e5aPPvqoynp0mYG6NPaybGxsAG2vrbzgcP78eVatWsXrr79O8+bNuXz5crnnsLCwwMKi8s5ibdpRkTNnzlR73+o4ceKESetr7OR6GJLrUao61+Klrpb80bwJl7KKae1iSdcWlvx56g8A2llAu3thTDtnruU5Ep2q4kyaijOpKq7nqdh5+io7bz2H5WJjQWd3KxKzi0nLV1OkBhsltG9qzWsPuaL8x8zsgSZoe03dCT8bNQ5SDz/8MMuWLePtt9/mzTff1E+Rr9FocHNz4+23367WUh3V6TqXN/2+Wq1m7ty5BAYGmiSh4XbbURl/f399gKutEydOEBhY1Y/33UOuhyG5HqVqci2Mc3zL9/itfzUaDQnpeRy9mMGRi9reVlpuIYcvFxrsf1MN8Vlqch186NfpH6MzOyo/V2CX+0FpVc2WVa0x/WwUFhZW+OH+thY9HDx4MIMGDeL06dMkJydTUlJCixYt8Pf3x8qqehfZ3t5e37jyGgza4bp/0qWGb968Wf8ck+4eWEFBARkZGbi4uFTZg6ptO4QQdw+FojRjcEzPe9BoNMSn5bF4Vwz7Yg0z8wpUas4m5xgHqcqWlLdzM2mAupPc9vLxCoUCf39/vLy8cHJyqvGzRF5eXgCkpaUZbUtNTcXJyUkfQMo6ePAgRUVFjBw50mhbZGQkkZGR7Nu3D29v7zpthxDi7qVQKLjXQxuwjly8bpDebmetpLOXk/FB1X0OSpUP1vI3R+e2glRiYiLLli3j119/pbCwkMjISADee+89IiIi6N69e5V1ODk54e3tXW723NmzZw2ewSorIiLCKHswPT2d2bNnExYWxrBhw3B3d6/2e7nddgghhC69/beL11FrwMbSgi4+Lvq1rmrs4n74ejI89Tnc09OkbW2sbnvRw2PHjvHggw/q7+kolUouXrzIxIkTOXXqVLXq6t+/P0eOHCE+Pl5fdvjwYRISEhg0aFC5x/j7+xMcHGzw1a1bNwB8fHwIDg6u8f2g22mHEELo0tu7+LgAMCGkTe1mrzgdBXlpEP2NCVvZuNU4SL333nvY2tqya9cu3njjDX2QCgoKYteuXTRr1qzS2R3KmjJlCs7OzoSHh7Nu3To+/vhjXnjhBfz8/AgLCwO0c+pt376dpKSkmja12qrTDiGEKI/SQsE9TR0A6ODpWLv088c/hKErYcAiE7Wu8atxkDp69CijR4+madOmRllvnp6ejBkzptop2G5ubmzatImOHTuyfPly1q9fT2hoKJ988on+Htfx48eZM2cOx4/X3Ros1WmHEEJURPeAcGFxSe0qUlpCt3GgS/wqLoSrf9WydY1bje9JqVQqnJzKuSl4i5WVVbmZchVp27Yta9eurXD7iBEjGDFiRKV1eHt7ExcXV+W5fvrpp9tuhxBCVEQXpG4WGc8PeNuKVfDVOLj0K4yNgtZ35xIfNe5JdezYscI/9sXFxXz77bf4+vrWumFCCNFY2Fpp5wWsdU+qLAsl2DcFSxuwdTZdvY1MjYPU1KlTOXz4MK+88gpHjx4FtMt37Nu3j2effZazZ88yYcIEkzdUCCEaKv1wX5GJg1TYSnjuZ2h+92YZ13i475FHHmHhwoUsWrRIP0P4a6+9hkajwcbGhoiICAYMGGDyhgohRENlc6sndbPYhMN9oA1Urq1LX8f/BAoltH3YtOdpwG7rOakRI0bQv39/Dh8+zN9//01JSQktW7YkODgYV1dXtm/fLllxQoi7Rp30pP4pJRq+GA0o4Ln94FH1RN53gmoFqeLiYvbu3cuff/6JRqOhc+fODB48mP79+xvsd+XKFWbPns2hQ4ckSAkh7ho2+ntSJu5JleXeCe4bCRaW0KxD3Z2ngakySF2/fp1JkyYRFxenfyZKoVCwdu1aNm3ahLOz9obe+vXr+eCDDygoKGg0kxoKIYQplGb31WFPysIChiwv/f4uUeU7fe+994iNjeXpp59my5Yt7Nixg1deeYXLly/z1ltvoVKpmD59Om+//TbW1tb897//5fPPP6+PtgshRINgWx89KdAGJ12AKroJXz0DF/bV7TnNrMqe1JEjR+jfvz/z58/Xl7Vv3x5bW1uWLVuGlZUV+/bto1+/frz55ps0bdq0ThsshBANjcke5q2JPzZCzA648ge8cFKbqn4HqrInlZ6eTq9evYzKH3roIQoKCti+fTuvvvoqq1atkgAlhLgr1cnDvFXpPglCXoKxW+7YAAXV6EmpVKpy11PSlY0ZM4ZnnnnG9C0TQohGok4e5q2KhQU8usCwrCAL7Fzqrw31oNZ33x566CFTtEMIIRotswz3/dOFvfDB/XD+R/O1oQ7UOkhZWt72uolCCHFHsLG81ZOqz+G+f4r/GQqz77hEimpFmKysLJKTkw3KsrOzAcjIyDDaBqUr3gohxJ3O1qoB9KT6vwXe3aHTnfWMarWC1KJFi1i0qPz1TV555RWjMoVCwdmzZ2vXMiGEaCT0D/OasyelUIDf8NKXahUkHoFWxolvjUmVQWr48OFV7SKEEHc1fXafOXtSZRWraHf8Nbh+Cp7aBL4Dzd2i21ZlkFq8eHF9tEMIIRot24bQkypLacXNJq1xzksA11bmbk2t3D1zawghRB1pENl9ZSkUXO78L/jXr+DRydytqRUJUkIIUUuWFgosFFBcoqFY3XACFU4tSl+f/1E7Q0UjI0FKCCFqSaFQmOeB3upKOwdfjoWocLj6p7lbUyPykJMQQpiAjaUF+So1hcUlODS0WYqatYcH/g1F+dD8fnO3pkYkSAkhhAloH+gtqt/5+6pLoYDQN0q/B9BoSr9vwGS4TwghTKBBPNBbGYWiNCgVFcDnI+HMVvO2qRqkJyWEECagnxqprteUMoXob+DCj5ByBjoMBGt7c7eoQhKkhBDCBGys6mF1XlMJGA03UqDDYw06QIEEKSGEMAnbhjDJbHUpFNB7pmHZjVRw9DBPeyohQaqe5eTkkJqaSlFRUbX2t7S0JCYmpo5b1XjI9TBU2+thZWWFh4cHTk5OJmzV3cmmod+Tqsy5PbDlWRi6Au4fae7WGJAgVY9ycnJISUmhZcuW2NnZoahGZk1eXh4ODg710LrGQa6HodpcD41GQ0FBAVeuXAGQQFVLZlmd11Su/QnFBZB8UoLU3Sw1NZWWLVtib9+wx4DF3UGhUGBvb0/Lli1JTk6WIFVLpYkTjbAn9dBsaNEV7u1n7pYYMXsKelJSEjNmzCAoKIigoCDmzJlDRkZGjeqIjY3F39+fFStW3Hb9Tz75JL6+vkZfL7zwwm2/t38qKirCzs7OZPUJYQp2dnbVHn4WFWvUw30A7UNLU9RV+XB+r3nbc4tZe1KZmZmMHz8elUrF5MmTUavVREZGEhcXR1RUFNbW1lXWUVxczLx588r9Jatu/RqNhvj4eEJDQ+nfv79BHS1btjTNm72lOkN8QtQn+Zk0DV1PqlEO95WlLoYvnoaEX2DEWrMP/5k1SH322Wdcu3aNHTt20K5dOwACAgKYMGEC27ZtY9SoUVXWsWbNGs6fP1+r+i9fvkx+fj79+vUjLOzOWtVSCFE/GtxM6LdLaQltH4bUGGgRYO7WmHe4b+fOnQQFBekDCEBwcDBt2rRh586dVR4fFxfH6tWrmTZtWq3qv3DhAoDBfkJrzJgxvPTSS+Vu279/P/7+/mRmZtbqHIcPH8bX1xeAxMREfH19uXz5MsXFxfj6+vLbb7/dVr03btxg8eLFPPzww/j7+9O3b1+WLl1Kfn6+fp/Ro0fj6+vLtm3bjI4/d+4cvr6+jBs3rkZ16nz99dc8/fTTBAYG0qVLF0aNGsV3331nsI/u/LqvgIAARowYYbSfaPhKJ5ht5D0pgAdfhum/gXsHc7fEfD2p7OxskpKSGDBggNE2Pz8/Dhw4UOnxumG+kJAQhg4dyocffnjb9et6YroglZ+fL8kNtwwZMoQlS5ZQWFiIjY3hrJm7du2id+/euLq61uoc3bt359dff61VHeWJiIggOzub999/Hw8PD+Lj41m0aBFJSUksX75cv5+VlRU//fQTw4YNMzh+7969RkNh1a3z1Vdf5ccff+TFF18kODgYgF9++YXXXnuN7Oxsxo4dq9934sSJTJw4EY1GQ25uLnv37iUiIgK1Wi09+0akNLuvkfekdOzdSr+P2w15qdDt2XpvhtmCVEpKCgCenp5G29zd3cnNzSU3N5cmTZqUe/zatWtJTEzko48+ori4uFb1nz9/HgcHBxYvXsyuXbvIz8/Hx8eHmTNnMnjw4Nq8zUZv4MCBLFy4kIMHDxIaGqovV6lU/PTTT7z55pu1Poe1tTXu7u61rqesrKws9u7dy7Zt2+jUSbvom7e3N0qlkkmTJpGRkYGbm/aXUBckVSqVwX3QvXv30qVLlxrXeeDAAf7v//6Pr776ioCA0uGS1q1bY2NjwwcffMDTTz+NUqn95G1vb69//x4eHrRr144bN26wdOlSHnvssWrdmxXmV5o4cQf0pMrKSIAt40CtAveO4BNUr6c323BfXl4eQLnZbrpP7OUNoYC257Nq1SoiIiJo3rx5reu/cOECeXl55ObmsmTJEhYtWoSDgwOzZs0qdxjInNQlGvbFpLB833n2xaSgLtHU6flcXV3p3bs3u3fvNij/5ZdfKCkpoW/fvoB2GGzevHn06tULf39/Bg4cyN692uwg3bDd9u3befzxx/H392fMmDEkJSUBhsN9lUlJSWH27Nn06NEDf39/hg8fzokTJyrcX6FQcOjQIYOynj17smvXLoN0665du2JjY8OxY8f0ZdeuXePKlSt07969xnVu2bKFPn36GAQonWHDhrFt2zZ9gKrIqFGjSEtL448//qh0P9FwlM44cYf0pHTc2kDf1+CBaeDdo95Pb7aelEZT9R/X8rKO1Go1c+fOJTAwsNLEiprUP2rUKEpKSgyGYAYPHszjjz/O0qVLGTJkSJV/VMo6c+ZMueWWlpb64FkTumPUJRqmfP4np6/kUFBUgp2VBfe1dGLt2ACUFnWXofXoo4+yaNEisrKysLKyAuC7776jb9++qNVq8vLyeOONN0hKSuKjjz7C1taWTz/9lP/5n/+he/fu+uu8YsUKXn31VVxcXJg9ezbvvvsuCxcu5ObNm/r3qfvgUFBQoH/fN2/eJC8vj5kzZ+Ls7My6desoKSnhww8/5PXXX2fLli1GbbaysmLw4MEsXbqUr776iuDgYHr27EnPnj1p3rw5hYWFFBYWUlJSQnFxMb179+aHH36ga9euQOlQZklJif49VrfOP/74g3HjxlX4f+3o6KjfVlJSgkqlMtrXzc0NGxsbzp49i7+/f6X/P7fzM/VPKpWq0oDfWJjzPaQka392L19N4cSJm2ZrR1kmux62IWCjgZMnta81JaConz6O2YKU7p5PYWGh0TZdmaOjo9E2XQr55s2b9c875eTkANo/bBkZGbi4uNSo/tGjRxvtY2trS1hYGCtXruTChQvV+qSv4+/vb3T/BiAmJsZgdoAJ647xc1xatev9p/yiEn67lMX9Cyu/f1fWI77urJtQs+76oEGDeOuttzh16hR9+vShsLCQAwcOsHLlSv37eeCBB5g6dSrt27cH4LnnnuPbb7+loKBAP5Q1ceJE+vTpA2gTMr788kscHBywtbUFwMHBQf//Zmdnp6/b1tYWe3t7+vfvz8MPP0ybNm0AGDduHP/+978rnHFhyZIldOvWja+//pqvvvqKL7/8EmdnZ1577TWGDBkCgIWFBdbW1gwYMICFCxfq6zp48CBjx47l9OnTKJVKfXl16szMzMTDw8OgXd27d0etLh0G+vTTT+natav+/OW9hyZNmlBUVFTpjBKmmoHD2tq63J5fY3LixAkCAwPNdv4ELsPJP3FycSMwsEvVB9SxOrseqnxtinrn6q2pFAAAIABJREFUodBjskmqLCwsrPjDvUnOcBu8vLwASEsz/iOdmpqKk5NTuckLBw8epKioiJEjjXP3IyMjiYyMZN++fbddf1m6exYVDTveLezs7OjXrx8//PADffr04cCBAzg4OPDAAw/o9xkxYgR79uzhyy+/5OLFi0RHRwMY/GG+55579N87OjrW6AFShULBmDFj+Prrr1m3bp3+HCUlFQ+tKJVKxo4dy9ixY0lPT+fgwYNs3LiRiIgI2rdvT8eOHfX7hoSEkJGRQWxsLF5eXpw+fZrevXtz+vTpGtfp5OREbm6uwXFbt25Fo9FQVFTE4MGDDa5LRfLy8sr9oCYapga/npSpXPgREg5AWhzcNwps63amErMFKScnJ7y9vfV/zMqqbIgjIiJC33PSSU9PZ/bs2YSFhTFs2DDc3d2xsbGpVv0pKSlMnDiRxx57jBkzZhjsl5CQAGhvjteF6vRoyn5S3heTwvNf/EG+qvQPnL21khWju9Kvk3GCiCkNGTKEOXPmUFxczK5duxg0aJDBEOjLL7/MX3/9RVhYGGPGjMHNzY0xY8YY1KEbKrwdarWa8ePHk5uby+OPP06/fv0oKCjgxRdfLHf/I0eOcPLkSaZPnw5As2bNGD58OIMGDaJv374cPXrUIEjZ2dkRHBzMTz/9hI+PDw888IC+h1fTOgMCAjh58iTh4eH6Y3UBuryefXkSExMpKCigQwfzpwCL6rljHuatSucwePwDaBVS5wEKzPwwb//+/dmwYQPx8fH69O/Dhw+TkJDApEmTyj2mvOB1+fJlAHx8fPTpvtWt39PTk5ycHKKioggPD9d/ck1OTmbr1q307NnT5Jlnt6uPrwddfFw4lZRFgUqNnbWSLj4u9PGt++n1Q0JCsLCw4MiRIxw4cICNGzfqt2VnZ7Nr1y6ioqK4//77Adi3bx9QvXuD1XHu3DlOnjzJvn379B8aNmzYoD/HP+9fZmZm8vHHH/Pkk08aZHhaW1tjY2Oj7yWX1a9fP7766itatmxpkMlY0zqfeuopXnzxRc6ePUvnzp0N6tBlnVbl66+/xtPTU3+PTDR8d8zDvNXRfYL236Xttanp5XHwgNnlT7RQE2YNUlOmTGH79u2Eh4czceJECgsL+eSTT/Dz89M/H5KUlMTJkyfp1q0bPj4+Jq8fYP78+UyfPp2nn36akSNHkpeXx+eff46lpSXz58836XuuDaWFgo2TerI/LpWzyTl09nKij69HnSZN6FhaWvLYY4/x7rvv4unpafBhwdbWFjs7O/bs2YObmxsXL15k4cKFgPaGvCk4OTlhYWHBDz/8wMCBA/nzzz9ZtWqV/hz/vAcYGhpK27ZtmTBhAjNnzqRTp06kpqYSFRWFpaUljz76qNE5HnnkEebPn8+lS5dYsGCB0fbq1tmvXz+efvppxo8fz4wZM+jduzcWFhYcOHCA1atX4+XlpR+OBu1wsm5YOicnh59++olPP/2Ud955p0YJO8K87qiHeaurogBV1bYaMOuME25ubmzatImOHTuyfPly1q9fT2hoKJ988on+2ZDjx48zZ84cjh8/Xif1g/aPz6pVq7Czs2PZsmWsW7eOLl268MUXXzS4WSiUFgr6dfLk+X7t6dfJs14ClM6QIUOIiYnRJwjo2NjYsGTJEnbv3s3gwYN5553/b+++w6K41geOf5GiWCiKmtjQEBYVBVEhEY0Nu6jBxIJGxRJNrIkiirGXYHtEEzVqxN7RANeCaFBUIsF6c2NDxRLEBlJUROr8/uC3E1ZWXHRhAc/neXjuzcyZM2eP7LzMmTPnXcSYMWOwsLDQWu6nmjVrMmPGDDZt2oSrqyvr169nxowZGBgYcOXKlTzljYyM2Lx5M87Ozvj4+NClSxdGjx5NVlYWW7duVftqQpUqVbCzs8PW1hZTU9N3qnP69OnMnz+f0NBQ3N3d+fzzzwkKCmL48OHs379fJUht2LCBVq1a0apVKwYMGMDJkydZuXLle/+OXklT6l7mLSb0JG2NxwjyDJX8ZvcpXwLVlMifpEr0hypt9cfb/G4WN7qe3Xft4VO6LD+FonpFjnzfRmftUCqS/pid94851f3JGlWT37VT56k6BEEQSoNyJTmfVDEmgpQgCIIWKJdFKvWz+4qYCFKCIAhaUKIz8xZjIkgJgiBogfwy7/s0caJCPq+/5LevAHQ6BV0QBKG0MNL//+G+zCy17+6VSlp4D+pNxJ2UIAiCFhjol8GgjB6SBBlZYtK0toggJQiCoCXv5Qu9hUwEKUEQBC0RL/RqnwhSgiAIWvLv+n3iTkpbRJASNHbgwAFsbGzYsGFDvuXu3r2LjY2NvPCvNn399df4+vpqvV5/f385y7A6CQkJTJ8+nZYtW8qZh3/55ReVdCPt27fHxsaGiIiIPMefPHkSGxsbPD09C1Qn5KwAv3nzZtzc3HBwcKBp06YMGjSIkydPqpRTnt/Gxob69evj4OBA//79OXXq1Nt2i1BA/w73iTspbRGz+wSNHThwAEtLSwICAhg2bJhO2rB06VK16+oVtpEjR1K9enXWrFmDubk5ly9fZt68eSQmJjJt2jS5nKGhIcePH6dFixYqx//+++95ZntpUmd2djbffvstN27cYMKECTRr1oz09HRCQkIYPXo0Pj4+KmspTp06FVdXV7Kzs0lOTiYwMJBRo0axfv16lQwBQuEwMhAv9GqbCFKCRpKSkggPD+fHH39k8uTJatNQFAVTU9MiX7svKiqKv//+m3Xr1snpOGrVqsWzZ8+YN28eU6dOpUyZnItT8+bNOX78uErgkiSJY8eO0aRJkwLX6e/vz59//snBgwdVsgCMHj2ajIwM1q5dqxKkKlasKKeWqV69Ol5eXsTFxeHj48P+/fsLr5MEAMqKOymtE8N9JckS65wFHdX9LLEu1FMfOXIEIyMjunXrRt26dfntt9/kfRkZGcydO5fmzZvTpk2bPMNL0dHRjBgxAgcHBxo3boy7uzs3buS8XxEZGUnr1q3Zt28fLVu2xNHRkQ0bNhAZGUmXLl1wcHDA29tbzsCbe7hPObSV+0c5ZCdJEqtXr+azzz6jWbNmDB8+nDt37shtevToESNGjKBJkyb07t0736FJ5R3Q6dOnVbZ3796dgIAAlTuk1q1b8+DBA27evClv++uvvzA1NaVu3boFrnPPnj24ubmpTVMzfPhw1qxZ89p2K/Xr14/r169z9+7dN5YV3k05g/fwhd5CJoJUSVIEuVteZ//+/bRu3RoDAwNcXFw4cOCA/Ozk559/JiwsjF9++YXly5erJESUJInRo0dTo0YNgoKC2LVrF9nZ2SxevFgu8+TJE0JCQtiyZQtff/01S5cuZdGiRSxatIjFixfzn//8h7CwsDxtCg8Pl38CAgIwMTGRhyG3bdtGUFAQixcvZs+ePVhaWjJkyBBSU1MBmDBhAtnZ2fj7+zNixAg5gaI6CoWCFi1aMGnSJHr27MnixYsJDw/HwMCAjz76SCVIVapUCScnJ44dOyZvCw0NzZNEUZM609PTuXz5Mk5O6jM4V6xYEXNz89e2W0mZbiZ34BQKh/JO6qWYOKE1IkjpmvJOKLcd/XK2RQX/u+3cRs3rXNs65/j7F//ddtznzcvqv8ajR484d+6cfKHt1KkTiYmJnDhxAkmS8Pf3Z+zYsTg6OuLg4MDUqVPlY1NTU+nTpw9TpkyhTp062Nra4ubmpnLBzMzMxMvLCysrKwYMGEBWVhYDBw7E3t6ejh07YmVlxa1bt/K0q2rVqlStWhVzc3Pmz59Py5Yt+eqrrwBYv349np6etGjRAisrKzn3VEhICDdu3ODixYvMnTsXa2trunXrRv/+/fPtg3Xr1jFp0iSysrLw8/Nj+PDhtGvXjvDw8DxlXVxcVILU77//rjbT75vqTEpKQpIkzMzM5GOePHmCg4OD/NOyZUvu37+fb9srVaoE5KT1EApXWXEnpXXimZTwRocOHUJfX582bXJy5Njb21OtWjUCAwNp2rQpCQkJ1K9fXy6fO2tv+fLlcXd3JygoiEuXLnHr1i2uXLmicuEF5OGscuXKAagkBSxXrly+GX6XLFnCkydPWLduHZBzMX748CGenp7ysyLIyVlz584dypYtS8WKFeU09Mo2h4SEvPYcRkZGjBw5kpEjR3L//n1OnDjBpk2bGDNmDL///rv8HAhyZtktWLCAhIQEkpOTSU1NpXHjxgWuUzlB5OnTp/IxZmZmBAYGAnD//n08PDzkodDXef78OZBz5yUULvEyr/aJIKVr6pKCDdj97/9X/vXbfCgc+E6zOkedzLutnXfOz1tQDu198skn8rbs7GzCwsLkC2Tu3JkGBv/+WqWkpPDll19iampKhw4dcHV15datW3JAUXo1TXru4JKf4OBgdu3axe7du+WLcFZWzgVi2bJlfPzxxyrlK1WqRGRkJK/m+szd5lcdOXKER48eMWjQICAngLq7u9O5c2fatGnD+fPn6dKli1z+ww8/pH79+oSFhfHkyRO1d1Ga1mljY8PFixfp2rWr3E+WlpYa9Y1SVFQUANbWhfvcUhB3UoVBDPcJ+bpz5w6XLl3C29ubwMBA+Wft2rVkZGQQHByMhYUFf//9t3xM7pTxZ86c4eHDh2zdupURI0bg7OzM/fv38wSJtxEdHc20adOYPn26yp2ciYkJVapUIS4uDktLSywtLalVqxbLli0jKioKhUJBSkqKyhCiuhT0SrGxsaxatSrPcFmFChUwMDCQZ+fl1r59e44fP672eVRB6uzXrx/79u0jNjY2Tx2PHj16bZtz27dvH7a2tmonXwjak5UtEfcsDYD/3UsiK1us36cN4k5KyNeBAwcwMTHB3d1dJa2zQqHAwcGBgIAABgwYwMqVK6lduzaVKlVi4cKFcjkzMzNSU1M5evQodnZ2REREsH37dnlY722lpKQwbtw4XFxccHFxIS4uTt5XuXJlPDw8WLFiBRYWFlhbW+Pn58fp06eZNm0a1atX59NPP2XatGnMnj2be/fusXPnztcOh7m5ubFlyxaGDh3KuHHj+Oijj4iNjWXTpk0oFAocHR3zHNOhQwf8/PwoV66c2v2a1jlgwAAiIyPp378/48ePx9HRkYyMDI4cOcL69euxsrJSGTp9/vw5cXFxSJJEYmIiBw4c4NChQ298AVt4N1nZEoP8IjlzOwGA3ediuBWfwtbhn6Bf5j1YDb0QiSBVklSo9vpZfFrK3fKqgwcP4urqqhKglNzd3fHy8uLHH3/k5cuXTJw4EX19fcaMGcPcuXMBcHBwYOzYscybN4+0tDQUCgWzZs3C29v7jQ/883Pp0iWio6OJjo7O8/5PaGgow4cPJzU1lTlz5vD06VMaNGiAn58f1atXB2D58uXMmDGD/v37U7NmTQYNGkRAQIDac5mZmbFz505WrFjBDz/8QEJCAmZmZnTs2BEfHx+1KRnq16+Pubk5Tk5OeYYyC1Knnp4eK1asYN++fezdu5eFCxeSnZ2NQqHA09OTbt26qQTXhQsXsnDhQvT09KhcuTINGzZk06ZNNG/e/K37WnizsKjH/Dcmicz/v3vKyJL4b0wSYVGPcWlQXcetK9n0JG2MuwhAzoP5S5cu0ahRI7UX9atXr9KgQYMC1ZmSklLkL68WZ6I/VGmrP97md7O4OX/+PM2aNdPJuX8KvYHv0evkvpjqARM7Khjnoptngbrsj4LK79opnkkJgiC8I9saJhgbqd4xGxvp07CGiY5aVHqIICUIgvCO2tpUo0ltM8ob6aMHlDfSp0ltM9raFM4w/PtEPJMSBEF4R/pl9Ng6/BPCoh5z5f5TGtYwoa1NNTFpQgtEkBIEQdAC/TJ6uDSoLiZKaJkY7hMEQRCKLRGkitiblrARhKImfieF4kwEqSJUoUIFYmNjSU9P18qKC4LwLiRJIj09ndjYWDGtXyi2xDOpIlSrVi3i4+O5e/cumZmZGh2Tnp6OkZFRIbes5BD9oepd+8PAwABTU1MsLCy02CpB0B6dB6mYmBgWLVrEmTNnAGjbti1Tp05Vux7a61y7do0vv/ySUaNGMW7cuLeqXxvteJMyZcpQrVo1qlXTfFrq+fPnsbe311obSjrRH6pEfwilnU6DVGJiIkOGDCE9PZ0RI0bIeXWioqLw9/fX6C/EzMxMvL295QR8b1O/NtohCIIgaJ9Og9SmTZt4+PAh+/fvl7OH2tvbM3ToUAIDA+nbt+8b61i7dq2civxt69dGOwRBEATt0+nEiYMHD+Lk5CQHBgBnZ2fq1avHwYMH33h8VFQUv/zyC6NHj36n+t+1HYIgCELh0FmQSk5OJiYmBltb2zz7bG1tuXz5cr7HK4f5WrZsSc+ePd+6/ndthyAIglB4dDbcp0zYpkydkFvVqlV59uwZz549o1KlSmqP//XXX7l79y6rV69WO1NO0/rftR25KaeV55fq/G2kpaVptb6STvSHKtEf/xJ9oaqk9Ifymqnu1RydBSllRlJjY+M8+5RLtb948UJtcLhx4warVq1i5syZfPDBB9y7d++t63+XdrxKOXnj+vXrbyxbEJcuXdJqfSWd6A9Voj/+JfpCVUnrj4yMjDwJUXUWpDR5mVVdMrmsrCymTp1Ks2bN8p3QoGn9b9sOdSpUqIBCocDQ0FDjYwRBEN53kiSRkZGh9qVynQWp8uXLA+pvR5Xb1KXzVk4N37FjBwkJOamanz59CkBqaqqc4VTT+t+2HeqUKVNGozsuQRAEQdWrd1BKOgtSNWrUACAuLi7PvsePH2NiYiIHkNxOnTpFRkYGffr0ybPPz88PPz8/QkNDNa7/bdshCIIgFD6dBSkTExNq1aqldvbclStXaNSokdrjpkyZIt85KcXHxzN58mR69erF559/TtWqVSlbtqxG9b9tOwRBEITCp9P3pDp16kRERATR0dHyttOnT3P79m26deum9phGjRrh7Oys8tO0aVMAateujbOzszzhQdP636YdgiAIQuHTk3S4HHdCQgKurq7o6+szbNgw0tLSWL9+PXXq1GHXrl0YGRkRExPDhQsXaNq0KbVr11Zbz71793BxcWHs2LEqa/dpUn9BygmCIAhFS6d3UpUrV2bbtm3Ur1+fn376ic2bN9OhQwfWr18vB4azZ8/i5eXF2bNnC6X+gpQTBEEQipZO76QEQRAEIT8i6aEgCIJQbIkgpWOnTp1iwIAB2Nvb4+DggIeHB//9739Vyly6dImhQ4fSpEkTmjZtyjfffMOtW7d01OLCpUl/nDt3joEDB2Jvb89nn33GnDlz5HfmSpuIiAjc3d1xcHDgs88+Y8GCBfIqKUoxMTGMHTsWJycnnJyc8PLyeq/7I7cZM2YwaNCgImxh0dKkPzT5ThVnYrhPh86cOcPgwYOxtrbmiy++IDMzkx07dvD48WN27NiBnZ0dt27d4osvvsDY2BgPDw8ANm7ciCRJBAUFqV1zsKTSpD8iIyMZPnw4JiYmfPXVV+jr67N582ZMTU3ZtWsXpqamuv4YWhMREcGwYcOwtbXFzc2NBw8esGXLFmxtbdm+fTtlypQhMTGRL774gvT0dAYPHiznQqtZs2apy4WmSX/k5u/vz/Tp03FycmLr1q06anXh0aQ/NPlOFXuSoDO9evWS2rZtK7148ULeFhcXJzk6OkoeHh6SJEnSzJkzJYVCIV2+fFku89dff0kKhUJauHBhkbe5MGnSH66urpKdnZ109+5duczNmzclW1vbUtcfbm5uUrt27aTU1FR527Zt2ySFQiGFhYVJkiRJy5Ytkxo0aCDdvHlTLvPHH39ICoVC2r17d5G3uTBp0h+SJEmZmZnSzz//LNnY2EgKhUL66quvdNHcQqdJf2jynSruxHCfjiQnJ3Pt2jW6dOmisrithYUFjo6OXLx4EciZXm9ubk7Dhg3lMnZ2dpiZmWl9IVtd0qQ/7t27x/Xr1+nVqxd16tSRy1hZWdGuXTsCAgJ00fRCkZaWhrm5OX379lVZLsbJyQnIyaUG708uNE37Iy0tDTc3N37++Wd69epVqkYactOkPzS9xhR3Os3M+z6rWLEihw8fVrv6emJiIvr6+gBYWlpy+vRpEhISqFy5MgBJSUk8e/aMatWqFWmbC5Mm/aFMq6JQKPKUqVOnDkeOHOHBgwd8+OGHhd7ewla2bFn8/PzybL969SqQs6yYMhda586d85SztbXlxIkThd7OoqJJf0DOxfv58+f4+vrSrVs32rdvX6TtLCqa9Iem15jiTgQpHdHX16du3bp5tl+7do0LFy7QqlUrAEaMGMHx48eZOHEiU6dORU9Pj8WLF2NoaFiqHghr0h/KNRTVPShPSkoCctZgLA1B6lWxsbFERkayaNEiFAoFHTt25O7du4B2cqGVNOr6A3L+2Dly5AgGBu/XpU1df2h6jSnu3q9/yWIuJSWFKVOmADBy5Egg5y+iUaNGMW/ePHr16gXkXNB/+uknlSHA0ujV/rCysqJixYqEhIQwcuRIOR1KWloa4eHhgPYTThYHSUlJ8h2BsbEx06dPp2zZslrNhVaSvK4/ICcTwasTKEq7/PrjVequMcXd+/WvWYylpqby7bffcu3aNUaOHCmPLS9fvpxZs2bRtGlTli5dyqJFi7Czs+O7777j2LFjOm514VHXH0ZGRgwdOpTLly/j6elJVFQUV69eZfz48aSmpgKUmCGMgtDT08PX15dFixZhZWXF0KFDCQkJ0WoutJLkdf3xvtK0P153jSn2dD1zQ5Ck5ORkqX///pJCoZC8vb2l7OxseXujRo2k3r17S5mZmXL59PR0qWfPnpKzs7OUlpamq2YXmtf1hyRJUlZWlrRgwQKpfv36kkKhkBQKhTRq1Chp7dq1kkKhkKKjo3XY8sKXmpoqubi4SG3atJGuXr0qKRQKaevWrXnK+fj4SAqFQkpJSdFBK4tO7v5Qp127dqV2dp86r+uP/L5TxZ24k9KxJ0+eMHjwYC5cuEC/fv1YsGCB/NfvnTt3SE9Plxe/VTI0NKRHjx7Ex8eXupd68+sPyBnOmTZtGqdOnWL79u0cO3aMNWvWkJKSgr6+PjVr1tRh6wtfuXLlaNu2LQ8ePJAnzrzPudBy90dpfYG5INT1x5u+U8WdCFI69Pz5c4YPH87Vq1fx8PBg7ty5Kr88yhcxs7Ky8hybnZ2t8r+lwZv6A+DAgQNERkZiYWFB8+bN5aB09uxZbG1tXzsWX9JER0fTvn17tm/fnmdfSkoKenp6GBkZvTe50DTtj/eFpv2hyXequBNBSofmzp3L1atXGTx4MN7e3nn2W1tbU61aNQICAlTS26elpREYGIi5uTnW1tZF2eRC9ab+ANi0aRPz5s0jMzNT3hYWFsb58+cZOHBgUTW10FlaWvLs2TN27dqlMhkkNjaWkJAQHB0dqVix4nuTC03T/nhfaNofmnynijuxLJKOREdH061bN0xMTPD29lb7wL9Xr14cPXqU8ePH8/HHH/Pll1+SnZ3Nvn37uHnzJosXL6Znz546aL32adofISEhjB8/nlatWtGpUydiY2PZuHEjTk5OrFu3rlRNnAgKCsLLy4smTZrQs2dPEhMT2b59OxkZGezYsQOFQvFe5ULTpD9e1b59e2rWrFkql0V6U3/o6+tr9J0q7kSQ0pGdO3cye/bsfMso36KPiIhg9erV/P333wA0bNiQb775htatWxd2M4tMQfrj4MGDrFu3jrt371KlShV69OjBqFGj1E7FLukOHTrE+vXruX79OuXLl+fTTz/l+++/p169enKZW7du4ePjw7lz5yhXrhxt2rTBy8tLfvm7NNGkP3IrzUEK8u+PgnynijMRpARBEIRiSzyTEgRBEIotEaQEQRCEYksEKUEQBKHYEkFKEARBKLZEkBIEQRCKLRGkBEEQhGJLBClBEASh2BL5pAThFVOnTlWbit7IyAgLCwtatGjBxIkTsbCw0EHripf4+Hj27t3LyZMniY6OJiUlBXNzc2rXrk2nTp3o1asX5ubmao+9ffs2vr6+/Pnnn6SmplKvXj2GDRvG559/rlIuJSWFFStWEBISQnJyMnZ2dkyZMgVbW9ui+IiCjomXeQXhFcog5e3trXKBff78ORERERw9ehQbGxv27t1bqpYdKqg9e/awcOFCANq1a0fjxo2pVKkScXFxXLlyhWPHjlG+fHkWLlyYJ427cjmnrKwsBg0ahLm5OcHBwZw9e5Zp06YxZMgQueyoUaP4448/GDRoEDVr1mTbtm08fvyYgIAALC0ti/QzCzqguywhglA8TZkyRVIoFFJMTIza/bNmzZIUCoV08ODBIm5Z8bFy5UpJoVBIM2fOlJKTk9WWefLkifTdd99JNjY2efpqwYIFUoMGDaSrV6/K27Kzs6X+/ftLDg4O0suXLyVJkqTw8HBJoVBIu3fvlsvFx8dLjo6O0sSJEwvhkwnFjXgmJQgF5ObmBsBff/2l45boxokTJ/jpp5+YPXs2c+bMwcTERG25ypUr4+vry5AhQ5g1axYPHjyQ9505c4YGDRpQv359eZuenh5dunQhJSVFZZ1GY2NjlSHAKlWq0KVLF0JDQ1WyAwilkwhSglBAyoVspVwj5cePH6d///7Y29vj6OjIuHHjuH37trx/xIgRfPLJJyopRgDu3buHjY0NK1eu1LguABsbG9atW8fGjRvp0KEDjRo1okePHgQHB+cpN3Xq1DyfQd12Tc6bmZnJvHnz6N27N+7u7gA8fPgQT09PHB0dad++PXv27CEsLAwbGxtOnDjB5MmTqVq1qsoir2vWrGHp0qV52pWYmAiAgUHO4/JLly5hbW2dZ1jV1taW1NRUlRQlQukkgpQgFNCpU6eAnNXoAX777Te+/fZbjI2NmTx5Mh4eHly8eJG+ffvKF/kePXqQlJTE6dOnVeo6dOiQvF/TupR27tzJpk2b6Nu3L15eXrx48YLvv/+e69evF/gzaXre0NBQnjx5wrRp0wBaiHLwAAAG/klEQVSIiYmhX79+XLhwgTFjxtC7d298fHxYvXo1AI0aNcLAwIB+/frJnxXggw8+yLNyeVpaGr/99hsVK1bk448/BuDRo0dUr149T3urVq0KwP379wv8WYWSRczuE4TXePr0qUpK8ufPn3Pq1ClWrlyJlZUV3bt35/nz5yxYsIBu3bqxbNkyuWzfvn3p3r07S5cuZdWqVXTo0AFjY2MOHz6skmIlODgYe3t7LC0tNa5LKSkpiSNHjsgXbHt7e/r27cvBgwfV5lZ6nYKc9+jRo7Rv355KlSoB8MMPP5CZmYm/v7+czr5u3bpMmjSJDz74gCpVqgDQuHFjHjx4QFpa2muzJ8+ZM4dHjx4xbtw4+c4pJSWFcuXK5Smr3Jaamqrx5xRKJhGkBOE1lM+ecjM2NsbFxYXp06djaGjIsWPHeP78OR06dFAJaPr6+nz66aecOHGCzMxMKlSogIuLC6GhoWRkZGBoaMjt27e5cuUK06dPB+CPP/7QqC7lUFizZs3kAAXQoEEDAOLi4gr0OQty3oiICDnD67lz54iMjGTmzJlygALkIJw7fb2pqSkAycnJKmWVlixZwr59+3B0dOSbb75R2ZdfuvOSlgpdKDgRpAThNZYsWYKFhQUZGRmcOnWK7du307VrV2bPni3fDfzzzz8AfP/996+tJyEhgWrVqtGjRw8OHDhAREQErVu35tChQ3L21ILWBeRJaqi8+8jOzi7Q59T0vGZmZsTHx1OjRg0Ajhw5AkDXrl1VypYpk/MUIfd7TLGxsRgYGOR5Z0qSJObPn8+2bdto2LAhq1evloMwQPny5dVOjnj58iXAe5Uy/n0lgpQgvEbTpk2pVasWAG3atMHS0pL58+eTlJTE6tWr0dPTkwPCvHnz5LKvUt5FtGzZEjMzM4KDg2ndujXBwcG0aNFCHhIrSF3wbzAoqKysLJX/1vS8ykkNykBz9+5dLCws8gRLZQbp3HdSoaGhNG7cGENDQ5V2eHt7ExQUhJ2dHX5+fnlmCn744Yc8fvw4T3uU29Q9rxJKFxGkBEFDgwYNIiIigtDQUDZv3oyHhwc1a9YEcu5qnJ2dVcpHRkaSnZ0t3+EYGhrStWtXDh8+zPXr17lx4wYjRoyQyxekLk2VKVOG9PR0lW3x8fEq/63peZXPoZ48eUK9evXQ19fnxYsXec65c+dO4N8gFRMTQ0BAAHPnzlUpN3PmTIKCgnB0dGTNmjVq74oaNmzI4cOHVYY5Aa5cuULZsmWxtrbWqB+EkkvM7hOEApg7dy6mpqYsX76cmJgYnJ2dKVu2LOvXrycjI0Mu9+jRI0aPHs3SpUtVnpv06NGDxMREli1bhrGxMR07dpT3FbQuTVhYWHDt2jWV6fK5Z9kV5Lzly5fHzMyMmJgYIGeixosXLzh69Kh8jL+/PyEhIVStWpXKlSsTHx/P6NGjsbOzk2cwAuzdu5e9e/fi4ODAr7/++tphu86dO/PixQuVZaoSEhI4fPgwnTt3VglcQukk/oUFoQAsLCzw9PRkxowZzJ49Gz8/PyZOnIiPjw/9+vWjZ8+eZGZmsmPHDtLS0pgyZYrK8U2bNqVmzZocP36c7t27U6FCBXlf5cqVC1SXJlxdXdmwYQNjx46lbdu2XL58meDgYJUhuoKct0WLFgQHB+Pm5kafPn3YsGEDkyZNomfPnjx69Ij//e9/VK5cmYSEBKZNm8bx48cxNTXF19cXfX19IGeYb8WKFUDOckrKZ1u5tWzZEgsLC9q2bcsnn3zCnDlziImJoXr16mzbtg1Jkhg7dmyB+0MoeUSQEoQC6tOnD4GBgYSHhxMYGIiHhwfVq1dn48aN+Pr6Uq5cOWxtbVmyZAnNmjVTOVZPT48ePXqwZs0aXF1d89RdkLo0MWHCBDIzMzl48CDh4eHY29uzefNmPD093+q8rq6ujB8/nmvXrlG/fn02bNjAnDlz2L9/P82aNWPXrl2cPHmSlStXcuLECbp3786ECRMoX748ly5dolq1ajx79kx+ppR7yntuW7ZskRfwXbVqFUuXLmX37t1kZGRgZ2fHsmXLxLp97wmxwKwgCAUycOBAHjx4gL+/vzzpIz+SJDF9+nT2799PYGAgH330URG0UigtxDMpQRAKZPny5UDO87X9+/fnmS2Y261btxgyZAhBQUH4+vqKACUUmLiTEgShwBISEpg5cyZHjx7F3Nyctm3bUrduXapUqcLLly95/PgxZ8+e5eLFi9SrV4/FixdjZ2en62YLJZAIUoIgvLWoqCiCgoK4cOEC//zzD0+fPsXQ0JAqVapgZ2dHhw4d6Ny5szxpQhAKSgQpQRAEodgSz6QEQRCEYksEKUEQBKHYEkFKEARBKLZEkBIEQRCKLRGkBEEQhGJLBClBEASh2Po/q2QYbUt/j68AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hypervolume of original: 0\n",
      "Hypervolume of new: 0\n",
      "Coverage of original over new: 0.0\n",
      "Coverage of new over original: 1.0\n",
      "Spacing of original: 0.19122447475046203\n",
      "Spacing of new: 0.33652789282838785\n"
     ]
    }
   ],
   "source": [
    "PLOTS_DIR = \"plots_ADAMIZE\"\n",
    "if not os.path.exists(PLOTS_DIR):\n",
    "    os.mkdir(PLOTS_DIR)\n",
    "plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_12-09-18.log\", \"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_one(\"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> images/plots_FINAL_ADAMIZE.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import pickle\n",
    "import json\n",
    "import itertools\n",
    "from mpl_toolkits import mplot3d\n",
    "\n",
    "import seaborn as sns; sns.set()\n",
    "sns.set_style(\"whitegrid\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib. pyplot as plt\n",
    "\n",
    "def get_hypervolume(scores):\n",
    "    \"\"\"Computes the hypervolume of pareto front:\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    The higer the volume the better the pareto set.\n",
    "    \"\"\"\n",
    "    scores = -scores\n",
    "    hv = hypervolume(scores)\n",
    "    d = scores.shape[1]\n",
    "    return hv.compute([0.0]*d)\n",
    "    \n",
    "def is_dominated(p, S):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    for s in S:\n",
    "        if(np.all(s>=p)):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def coverage(S1, S2):\n",
    "    \"\"\"Computes the coverage scores.\n",
    "    Arguments:\n",
    "        S1 - one pareto front.\n",
    "        S2 - another pareto front.\n",
    "        \n",
    "    coverage(S1, S2) gives the proportion of points in S2 weakly dominated by at least one point in S1\n",
    "    \"\"\"\n",
    "    count = 0\n",
    "    for s in S2:\n",
    "        if(is_dominated(s, S1)):\n",
    "            count = count + 1\n",
    "    return(count/len(S2))\n",
    "\n",
    "def distance_to_closest_neighbor(s, scores):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    min_distance = 2*scores.shape[1]\n",
    "    for s_j in scores:\n",
    "        distance = np.sum(abs(s_j - s))\n",
    "        if(distance < min_distance):\n",
    "            min_distance = distance\n",
    "    return(min_distance)\n",
    "\n",
    "\n",
    "def spacing(scores):\n",
    "    \"\"\"Computes the spacing score.\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    \"\"\"\n",
    "    distances = []\n",
    "    for i, s in enumerate(scores):\n",
    "        d_i = distance_to_closest_neighbor(s, np.delete(scores, i, axis=0))\n",
    "        distances.append(d_i)\n",
    "        # print(d_i)\n",
    "    distances = np.array(distances)\n",
    "    d_mean = np.mean(distances)\n",
    "    \n",
    "    total=0\n",
    "    for d in distances:\n",
    "        total+=((d-d_mean)*(d-d_mean))\n",
    "    return np.sqrt(total/float(len(scores) - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "def identify_pareto(scores):\n",
    "    # Count number of items\n",
    "    population_size = scores.shape[0]\n",
    "    # Create a NumPy index for scores on the pareto front (zero indexed)\n",
    "    population_ids = np.arange(population_size)\n",
    "    # Create a starting list of items on the Pareto front\n",
    "    # All items start off as being labelled as on the Parteo front\n",
    "    pareto_front = np.ones(population_size, dtype=bool)\n",
    "    # Loop through each item. This will then be compared with all other items\n",
    "    for i in range(population_size):\n",
    "        # Loop through all other items\n",
    "        for j in range(population_size):\n",
    "            # Check if our 'i' pint is dominated by out 'j' point\n",
    "            if all(scores[j] >= scores[i]) and any(scores[j] > scores[i]):\n",
    "                # j dominates i. Label 'i' point as not on Pareto front\n",
    "                pareto_front[i] = 0\n",
    "                # Stop further comparisons with 'i' (no more comparisons needed)\n",
    "                break\n",
    "    # Return ids of scenarios on pareto front\n",
    "    return population_ids[pareto_front]\n",
    "\n",
    "def get_pareto_points(metric1, metric2):\n",
    "\n",
    "    scores = np.transpose(np.array([metric1, metric2]))\n",
    "\n",
    "    x = scores[:, 1]\n",
    "    y = scores[:, 0]\n",
    "    \n",
    "    pareto = identify_pareto(scores)\n",
    "    pareto_front = scores[pareto]\n",
    "    \n",
    "    pareto_front_df = pd.DataFrame(pareto_front)\n",
    "    pareto_front_df.sort_values(0, inplace=True)\n",
    "    pareto_front = pareto_front_df.values\n",
    "    \n",
    "    x_all = scores[:, 1]\n",
    "    y_all = scores[:, 0]\n",
    "    x_pareto = pareto_front[:, 1]\n",
    "    y_pareto = pareto_front[:, 0]\n",
    "    \n",
    "    return x_pareto, y_pareto\n",
    "\n",
    "def get_pareto_points3(metric1, metric2, metrics3):\n",
    "\n",
    "    scores = np.transpose(np.array([metric1, metric2, metrics3]))\n",
    "\n",
    "    x = scores[:, 0]\n",
    "    y = scores[:, 1]\n",
    "    z = scores[:, 2]\n",
    "    \n",
    "    pareto = identify_pareto(scores)\n",
    "    pareto_front = scores[pareto]\n",
    "    \n",
    "    pareto_front_df = pd.DataFrame(pareto_front)\n",
    "    pareto_front_df.sort_values(0, inplace=True)\n",
    "    pareto_front = pareto_front_df.values\n",
    "    \n",
    "    x_all = scores[:, 0]\n",
    "    y_all = scores[:, 1]\n",
    "    z_all = scores[:, 2]\n",
    "    x_pareto = pareto_front[:, 0]\n",
    "    y_pareto = pareto_front[:, 1]\n",
    "    z_pareto = pareto_front[:, 2]\n",
    "    \n",
    "    return x_pareto, y_pareto, z_pareto"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_one(file_name, new_format=True):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "        \n",
    "    \n",
    "    plt.plot(losses)\n",
    "    plt.ylabel(\"loss\")\n",
    "    plt.show()\n",
    "    \n",
    "    if new_format:\n",
    "        plt.plot(loss1)\n",
    "        plt.ylabel(\"loss 1\")\n",
    "        plt.show()\n",
    "\n",
    "        plt.plot(loss2)\n",
    "        plt.ylabel(\"loss 2\")\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall)\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue)\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_two(file_name1, file_name2, new_format=True):\n",
    "    with open(file_name1) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses1 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall1 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall1 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss1_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    with open(file_name2) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses2 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall2 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall2 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss2_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    plt.plot(losses1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(losses2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Loss\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/1_loss.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    if  new_format:\n",
    "        plt.plot(loss1_1, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_1, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Relevance loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/2_relevance_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "        \n",
    "        plt.plot(loss1_2, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_2, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Revenue loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/3_revenue_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(recall2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/4_recall.png\", dpi=200)\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(revenue2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/5_revenue.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    plot_two_pareto(recall1, revenue1, recall2, revenue2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "def clean_line(line):\n",
    "    parts = line.split(\" \")\n",
    "    parts = parts[4:]\n",
    "    return \" \".join(parts)\n",
    "\n",
    "training_loss_q = \"Training loss: \"\n",
    "training_losses_q = \"Training losses: \"\n",
    "validation_metrics_q = \"Validation metrics: \"\n",
    "\n",
    "def search_term(line, query):\n",
    "    start = line.find(query)\n",
    "    start += len(query)\n",
    "    # single number\n",
    "    if line[start] != \"[\":\n",
    "        subline = line[start:]\n",
    "        end = subline.find(\", \")\n",
    "        return float(subline[:end])\n",
    "    else:\n",
    "        subline = line[start:]\n",
    "        end = subline.find(\"]\")\n",
    "        subline = subline[:end+1]\n",
    "        return json.loads(subline)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_metrics(file_name):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    log_file = [clean_line(x) for x in log_file]\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    # extract metrics\n",
    "    metrics = [search_term(x, \"Validation metrics: \") for x in lines]\n",
    "    return metrics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_two_pareto(recall1, revenue1, recall2, revenue2, label1, label2, name):\n",
    "    pareto_new = get_pareto_points(recall1, revenue1)\n",
    "    pareto_original = get_pareto_points(recall2, revenue2)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.scatter(pareto_original[0], pareto_original[1], color=\"olive\")\n",
    "\n",
    "    plt.plot(pareto_new[0], pareto_new[1], color='b', label=\"Ensemble Model\")\n",
    "    plt.scatter(pareto_new[0], pareto_new[1], color=\"darkblue\")\n",
    "    \n",
    "    x_org = [revenue1[0], revenue1[-1]]\n",
    "    y_org = [recall1[0], recall1[-1]]\n",
    "    plt.scatter(x_org, y_org, marker=\"*\", color='orange', label=\"Single Obj. Models\")\n",
    "\n",
    "    plt.xlabel(label2)\n",
    "    plt.ylabel(label1)\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/\" + name, dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    pareto_original = np.array(list(zip(pareto_original[0], pareto_original[1])))\n",
    "    pareto_new = np.array(list(zip(pareto_new[0], pareto_new[1])))\n",
    "    print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_pareto(PF_new, PF_original, i, j, label1, label2, name):\n",
    "    scores_new = np.array(PF_new)\n",
    "    scores_original = np.array(PF_original)\n",
    "\n",
    "    recall1 = scores_new[:, i]\n",
    "    revenue1 = scores_new[:, j]\n",
    "    \n",
    "    recall2 = scores_original[:, i]\n",
    "    revenue2 = scores_original[:, j]\n",
    "\n",
    "    plot_two_pareto(recall1, revenue1, recall2, revenue2, label1, label2, name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "PLOTS_DIR = \"plots_FINAL_ADAMIZE\"\n",
    "if not os.path.exists(PLOTS_DIR):\n",
    "    os.mkdir(PLOTS_DIR)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ADAMIZE 3 OBJECTIVES"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_and_compute(adamize_file, plot=False):\n",
    "    adamize_metrics = read_metrics(os.path.join(\"logs_adam_per_obj_final\", adamize_file))\n",
    "    print(os.path.join(\"logs_adam_per_obj_final\", adamize_file))\n",
    "    MO_cor_rev = read_metrics(\"MO_cor_rev_rec_2020-07-27_14-37-37.log\")\n",
    "    \n",
    "    scores_new = np.array(adamize_metrics)\n",
    "    scores_original = np.array(MO_cor_rev)\n",
    "\n",
    "    recall1 = scores_new[:, 0]\n",
    "    revenue1 = scores_new[:, 1]\n",
    "    recency1 = scores_new[:, 2]\n",
    "\n",
    "    recall2 = scores_original[:, 0]\n",
    "    revenue2 = scores_original[:, 1]\n",
    "    recency2 = scores_original[:, 2]\n",
    "    \n",
    "    recall1, revenue1, recency1 = get_pareto_points3(recall1, revenue1, recency1)\n",
    "    recall2, revenue2, recency2 = get_pareto_points3(recall2, revenue2, recency2)\n",
    "    \n",
    "    pareto_new = np.array(list(zip(recall1, revenue1, recency1)))\n",
    "    pareto_original = np.array(list(zip(recall2, revenue2, recency2)))\n",
    "    print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))\n",
    "    print('#'*150)\n",
    "    \n",
    "    if plot:\n",
    "        for c, angle in enumerate([[10, 60], [50, 60], [20, 60], [60, 35]]):\n",
    "            fig = plt.figure()\n",
    "            ax = plt.axes(projection='3d')\n",
    "            ax.view_init(angle[0], angle[1])\n",
    "\n",
    "            # depthshade=False\n",
    "            ax.scatter3D(recall1, revenue1, recency1, color='b', label=\"Ensemble Model\")\n",
    "            ax.scatter3D(recall2, revenue2, recency2, color='y', label=\"Vanilla SMSGD\")\n",
    "            ax.set_xlabel('Recall@20')\n",
    "            ax.set_ylabel('Revenue@20')\n",
    "            ax.set_zlabel('Recency@20')\n",
    "            plt.savefig(PLOTS_DIR + \"/pareto_front_3_{}.png\".format(c), dpi=200)\n",
    "            plt.show()\n",
    "            \n",
    "    return get_hypervolume(pareto_new), coverage(pareto_new, pareto_original)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_and_compute_(adamize_file, plot=False):\n",
    "    adamize_metrics = read_metrics(os.path.join(\"logs_adam_per_obj_final\", adamize_file))\n",
    "    print(os.path.join(\"logs_adam_per_obj_final\", adamize_file))\n",
    "    MO_cor_rev = read_metrics(\"MO_cor_rev_rec_2020-07-27_14-37-37.log\")\n",
    "    \n",
    "    scores_new = np.array(adamize_metrics)\n",
    "    scores_original = np.array(MO_cor_rev)\n",
    "\n",
    "    recall1 = scores_new[:, 0]\n",
    "    revenue1 = scores_new[:, 1]\n",
    "    recency1 = scores_new[:, 2]\n",
    "\n",
    "    recall2 = scores_original[:, 0]\n",
    "    revenue2 = scores_original[:, 1]\n",
    "    recency2 = scores_original[:, 2]\n",
    "    \n",
    "    recall1, revenue1, recency1 = get_pareto_points3(recall1, revenue1, recency1)\n",
    "    recall2, revenue2, recency2 = get_pareto_points3(recall2, revenue2, recency2)\n",
    "    \n",
    "    pareto_new = np.array(list(zip(recall1, revenue1, recency1)))\n",
    "    pareto_original = np.array(list(zip(recall2, revenue2, recency2)))\n",
    "    #print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    #print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))\n",
    "    print('#'*150)\n",
    "    \n",
    "    c = 0\n",
    "    labels = [\"Recall@20\", \"Revenue@20\", \"Recency@20\"]\n",
    "    for i, j in [[0, 1], [0, 2], [1, 2]]:\n",
    "        p1_o, p2_o = get_pareto_points(scores_original[:, i], scores_original[:, j])\n",
    "        p1_n, p2_n = get_pareto_points(scores_new[:, i], scores_new[:, j])\n",
    "        plt.plot(p1_o, p2_o, color='#1f77b4', linewidth=2, marker=\".\", linestyle='-', markersize=10, label='Vanilla SMSGD')\n",
    "    \n",
    "        plt.scatter(p1_o, p2_o, color=\"olive\")\n",
    "        plt.xlabel(labels[j], fontsize=18)\n",
    "        plt.tick_params(labelsize=18)\n",
    "        plt.ylabel(labels[i], fontsize=18)\n",
    "        plt.plot(p1_n, p2_n, color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "        plt.scatter(p1_n, p2_n, color=\"darkblue\")\n",
    "        \n",
    "        plt.xlabel(labels[j], fontsize=18)\n",
    "        plt.tick_params(labelsize=18)\n",
    "        plt.ylabel(labels[i], fontsize=18)\n",
    "        if i == 0 and j == 2:\n",
    "            plt.ylim((0.33, 0.401))\n",
    "        legend = plt.legend(prop={'size':14},loc='lower left')\n",
    "        \n",
    "        plt.savefig(PLOTS_DIR + \"/pareto_front_3_projected_{}.pdf\".format(c), bbox_inches='tight', dpi=300)\n",
    "        plt.show()\n",
    "        c += 1\n",
    "    \n",
    "#     if plot:\n",
    "#         for c, angle in enumerate([[10, 60], [50, 60], [20, 60], [60, 35]]):\n",
    "#             fig = plt.figure()\n",
    "#             ax = plt.axes(projection='3d')\n",
    "#             ax.view_init(angle[0], angle[1])\n",
    "\n",
    "#             # depthshade=False\n",
    "#             ax.scatter3D(recall1, revenue1, recency1, color='b', label=\"Ensemble Model\")\n",
    "#             ax.scatter3D(recall2, revenue2, recency2, color='y', label=\"Vanilla SMSGD\")\n",
    "#             ax.set_xlabel('Recall@20')\n",
    "#             ax.set_ylabel('Revenue@20')\n",
    "#             ax.set_zlabel('Recency@20')\n",
    "#             plt.savefig(PLOTS_DIR + \"/pareto_front_3_{}.png\".format(c), dpi=200)\n",
    "#             plt.show()\n",
    "            \n",
    "    return 0,0#get_hypervolume(pareto_new), coverage(pareto_new, pareto_original)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max(hypervolume_all)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 81,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max(coverage_all)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# FINAL FOR 3 OBJ"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "logs_adam_per_obj_final/MO_cor_rev_rec_2020-08-27_06-33-14.log\n",
      "Coverage of original over new: 0.0\n",
      "Coverage of new over original: 0.49382716049382713\n",
      "Spacing of original: 0.14679191319982207\n",
      "Spacing of new: 0.235272576350761\n",
      "######################################################################################################################################################\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(0, 0)"
      ]
     },
     "execution_count": 82,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot_and_compute_(\"MO_cor_rev_rec_2020-08-27_06-33-14.log\", True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> images/plots_losses_metrics_adamize_FINAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "import seaborn as sns; sns.set()\n",
    "sns.set_style(\"whitegrid\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "#from pygmo.core import hypervolume\n",
    "import matplotlib. pyplot as plt\n",
    "\n",
    "def get_hypervolume(scores):\n",
    "    \"\"\"Computes the hypervolume of pareto front:\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    The higer the volume the better the pareto set.\n",
    "    \"\"\"\n",
    "    scores = -scores\n",
    "    hv = 0#hypervolume(scores)\n",
    "    d = scores.shape[1]\n",
    "    return 0#hv.compute([0.0]*d)\n",
    "    \n",
    "def is_dominated(p, S):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    for s in S:\n",
    "        if(np.all(s>=p)):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def coverage(S1, S2):\n",
    "    \"\"\"Computes the coverage scores.\n",
    "    Arguments:\n",
    "        S1 - one pareto front.\n",
    "        S2 - another pareto front.\n",
    "        \n",
    "    coverage(S1, S2) gives the proportion of points in S2 weakly dominated by at least one point in S1\n",
    "    \"\"\"\n",
    "    count = 0\n",
    "    for s in S2:\n",
    "        if(is_dominated(s, S1)):\n",
    "            count = count + 1\n",
    "    return(count/len(S2))\n",
    "\n",
    "def distance_to_closest_neighbor(s, scores):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    min_distance = 2*scores.shape[1]\n",
    "    for s_j in scores:\n",
    "        distance = np.sum(abs(s_j - s))\n",
    "        if(distance < min_distance):\n",
    "            min_distance = distance\n",
    "    return(min_distance)\n",
    "\n",
    "\n",
    "def spacing(scores):\n",
    "    \"\"\"Computes the spacing score.\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    \"\"\"\n",
    "    distances = []\n",
    "    for i, s in enumerate(scores):\n",
    "        d_i = distance_to_closest_neighbor(s, np.delete(scores, i, axis=0))\n",
    "        distances.append(d_i)\n",
    "        # print(d_i)\n",
    "    distances = np.array(distances)\n",
    "    d_mean = np.mean(distances)\n",
    "    \n",
    "    total=0\n",
    "    for d in distances:\n",
    "        total+=((d-d_mean)*(d-d_mean))\n",
    "    return np.sqrt(total/float(len(scores) - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def identify_pareto(scores):\n",
    "    # Count number of items\n",
    "    population_size = scores.shape[0]\n",
    "    # Create a NumPy index for scores on the pareto front (zero indexed)\n",
    "    population_ids = np.arange(population_size)\n",
    "    # Create a starting list of items on the Pareto front\n",
    "    # All items start off as being labelled as on the Parteo front\n",
    "    pareto_front = np.ones(population_size, dtype=bool)\n",
    "    # Loop through each item. This will then be compared with all other items\n",
    "    for i in range(population_size):\n",
    "        # Loop through all other items\n",
    "        for j in range(population_size):\n",
    "            # Check if our 'i' pint is dominated by out 'j' point\n",
    "            if all(scores[j] >= scores[i]) and any(scores[j] > scores[i]):\n",
    "                # j dominates i. Label 'i' point as not on Pareto front\n",
    "                pareto_front[i] = 0\n",
    "                # Stop further comparisons with 'i' (no more comparisons needed)\n",
    "                break\n",
    "    # Return ids of scenarios on pareto front\n",
    "    return population_ids[pareto_front]\n",
    "\n",
    "def get_pareto_points(metric1, metric2):\n",
    "\n",
    "    scores = np.transpose(np.array([metric1, metric2]))\n",
    "\n",
    "    x = scores[:, 1]\n",
    "    y = scores[:, 0]\n",
    "    \n",
    "    pareto = identify_pareto(scores)\n",
    "    pareto_front = scores[pareto]\n",
    "    \n",
    "    pareto_front_df = pd.DataFrame(pareto_front)\n",
    "    pareto_front_df.sort_values(0, inplace=True)\n",
    "    pareto_front = pareto_front_df.values\n",
    "    \n",
    "    x_all = scores[:, 1]\n",
    "    y_all = scores[:, 0]\n",
    "    x_pareto = pareto_front[:, 1]\n",
    "    y_pareto = pareto_front[:, 0]\n",
    "    \n",
    "    return x_pareto, y_pareto\n",
    "\n",
    "def plot_two_pareto(recall1, revenue1, recall2, revenue2):\n",
    "    pareto_new = get_pareto_points(recall1, revenue1)\n",
    "    pareto_original = get_pareto_points(recall2, revenue2)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='#1f77b4', linewidth=2, marker=\".\", linestyle='-', markersize=10, label='Vanilla SMSGD')\n",
    "    #plt.scatter(pareto_original[0], pareto_original[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "\n",
    "    plt.plot(pareto_new[0], pareto_new[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "    #plt.scatter(pareto_new[0], pareto_new[1], color=\"darkblue\")\n",
    "\n",
    "    plt.xlabel('Revenue@20', fontsize=18)\n",
    "    plt.ylabel('Recall@20', fontsize=18)\n",
    "    plt.ylim((0.282, 0.289))\n",
    "    plt.tick_params(labelsize=18)\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend(prop={'size':14},loc='upper left')\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.pdf\", bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    \n",
    "    pareto_original = np.array(list(zip(pareto_original[0], pareto_original[1])))\n",
    "    pareto_new = np.array(list(zip(pareto_new[0], pareto_new[1])))\n",
    "    print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_one(file_name, new_format=True):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "        \n",
    "    \n",
    "    plt.plot(losses)\n",
    "    plt.ylabel(\"loss\")\n",
    "    plt.show()\n",
    "    \n",
    "    if new_format:\n",
    "        plt.plot(loss1)\n",
    "        plt.ylabel(\"loss 1\")\n",
    "        plt.show()\n",
    "\n",
    "        plt.plot(loss2)\n",
    "        plt.ylabel(\"loss 2\")\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall)\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue)\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plot_one_pareto(recall, revenue)\n",
    "    \n",
    "def plot_one_pareto(recall1, revenue1):\n",
    "    pareto_original = get_pareto_points(recall1, revenue1)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.scatter(pareto_original[0], pareto_original[1])\n",
    "    \n",
    "    max_recall = max(recall1)\n",
    "    max_revenue = max(revenue1)\n",
    "    plt.scatter([max_revenue], [max_recall], color='orange', marker=\"*\", label=\"Utopia Solution\")\n",
    "\n",
    "    plt.xlabel('Revenue@20')\n",
    "    plt.ylabel('Recall@20')\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.pdf\", dpi=200)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_two(file_name1, file_name2, new_format=True):\n",
    "    with open(file_name1) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses1 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall1 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall1 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss1_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    with open(file_name2) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses2 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall2 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall2 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss2_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    plt.plot(losses1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(losses2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Loss\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/1_loss.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    if  new_format:\n",
    "        plt.plot(loss1_1, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_1, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Relevance loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/2_relevance_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "        \n",
    "        plt.plot(loss1_2, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_2, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Revenue loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/3_revenue_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(recall2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/4_recall.png\", dpi=200)\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(revenue2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/5_revenue.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    plot_two_pareto(recall1, revenue1, recall2, revenue2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_optim_info(file_name):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    optim_info = [x for x in log_file if x.startswith(\"Optimiser:\")]\n",
    "    for line in optim_info:\n",
    "        print(line.strip())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logs = os.listdir(\"logs_adam_per_obj_final\")\n",
    "# logs = [os.path.join(\"logs_adam_per_obj_final\", x) for x in logs if x.startswith(\"run_\")]\n",
    "# logs = sorted(logs)\n",
    "\n",
    "# for log in logs:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_original_2020-07-29_21-20-35.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cherry_picked = [\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_06-56-25.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_14-18-06.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-02_21-14-42.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-03_00-45-30.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-03_04-16-39.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-03_07-42-51.log\",\n",
    "# ]\n",
    "\n",
    "# for log in cherry_picked:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_original_2020-07-29_21-20-35.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAakAAAEZCAYAAAAt5touAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzdd1yVdfvA8c/hsEEEVMyB8wFEeNziTFEc5YjciqkopqVlas5S69EcaY5sWJa5cpQ5yJHlTsVSQU1lqOBATVD2knXO7w9+nDyxFbkZ1/v14lXc43tf59x4rnN/p0qr1WoRQgghSiEDpQMQQggh8iJJSgghRKklSUoIIUSpJUlKCCFEqSVJSgghRKllqHQA5YlGoyEpKQkjIyNUKpXS4QghRJmQ3cncxMQkx2enJKlilJSUxLVr15QOQwghyiRXV1dMTEz0tkmSKkZGRkYAODo6YmxsrHA0yrty5Qqurq5Kh1GhyT0oHeQ+5C8tLS3PL/iSpIpR9mOqsbFxjm8DFZW8D8qTe1A6yH14OtJxQgghRKklSUoIIUSpJUlKCCFEqSVJSgghRKklHSdKWHx8PJGRkaSnpysdynNnaGhIUFCQ0mFUaAXdAyMjI+zs7LCysirBqIQoPElSJSg+Pp6IiAhq1aqFmZlZuR/wm5SUhIWFhdJhVGj53QOtVktKSgr37t0DkEQlSiWp7itBkZGR1KpVC3Nz83KfoETpp1KpMDc3p1atWkRGRiodjhC5kiRVgtLT0zEzM1M6DCH0mJmZVYjqZ1E2SZIqYfIEJUob+ZsUpZkkKSGEEKWWJCmRLy8vLyZPnpzrvuPHj+Pq6kpMTMwzXcPPzw8nJycAbt++jZOTE3fv3iUjIwMnJyf+/PPPpyo3MTGRxYsX07lzZ1xdXenatSvLli0jOTlZd8ywYcNwcnJiz549Oc6/du0aTk5OjBgxokhlZtu5cydDhw6lZcuWNGvWjMGDB7Nv3z69Y7Kvn/3TtGlT+vfvn+M4ISoq6d0n8tW3b1+WLl1KampqjrnHDhw4QMeOHbGxsXmma7Rq1YpTp049Uxm5mTlzJnFxcaxcuRI7OztCQ0NZtGgR4eHhrF69WneckZERR48e5dVXX9U7//Dhwzmqwgpb5pw5czh06BDvvPMO7du3B+D3339n7ty5xMXFMXz4cN2xY8aMYcyYMWi1WhISEjh8+DAzZ84kMzMTT0/PYn9fhChLJEmJfL300kssXLiQkydP0q1bN932tLQ0jh49yvz585/5GsbGxlSrVu2Zy3lSbGwshw8fZs+ePTg7OwNQu3Zt1Go1Pj4+REdHY2trC/yTJNPS0vRmrz98+DDNmjUrcpknTpzgp59+4ocffqBp06a68+vVq4eJiQmrVq1i6NChqNVqAMzNzXWv387OjoYNG5KYmMiyZct4+eWXZUZ9UaFJdV8Zk6nRciQogtVHrnMkKIJMjfa5Xs/GxoaOHTty8OBBve2///47Go2Grl27AlnVYLNnz6Zdu3a4urry0ksvcezYMQBdtZ2vry99+vTB1dUVLy8vwsPDAf3qvvxEREQwadIkWrdujaurK/369cPf3z/P41UqFadPn9bb1qZNGw4cOKA3Jqh58+aYmJhw9uxZ3bYHDx5w7949WrVqVeQyf/zxR9zd3fUSVLZXX32VPXv26BJUXgYPHszDhw+5cOFCvscJUd5JkipDMjVaRqz7k7e3XWDloWu8ve0CI9b9+dwTVZ8+fTh+/DhpaWm6bb/88gs9evTA1NQUgI8++ojbt2+zfv169u3bR/PmzVmwYIHeOV988QVz5sxh586dREVFsWrVqiLFMW3aNLRaLdu3b2f37t1Uq1aNDz/8MNdjra2t8fT0ZNmyZfTs2ZOPPvqII0eOkJmZScOGDTE0/KcSwcDAAHd3d44eParbduTIEdzd3fWSSWHLvHjxIq1bt841LhMTE6pXr17ga7W3t8fExIQbN24U5q0RotyS6j4FjV5/lmMhD5/6/OS0TPxCo2j43oFCn9PFqRrrR7sV6ToeHh7MnTsXPz8/3N3dSU1N5ejRo3z++ee6Y1q1aoWPjw8ODg5AVjvLrl27iIqK0lVleXt707ZtWwCGDh3K9u3bCx2DVqvFw8ODl19+Wfch7+XlxZtvvpnnOYsWLaJJkybs3LmT77//ns2bN1O5cmXmzp1L3759c7zGhQsXMm/ePCCrqm/48OFcvny5yGVGR0djbW2td16rVq3IzMzU/f7dd9/RvHnzfF9zpUqVSEpKKuCdEaJ8kyQlCmRmZoaHhwe//vor7u7unDhxAgsLC13CAejfvz+//fYb27dvJywsjKtXrwLofTDXqVNH9/+WlpZFGkCqUqnw8vJi3759XLx4UXcNjUaT5zlqtZrhw4czfPhwHj16xMmTJ9m8eTMzZ87EwcGBRo0a6Y7t0KED0dHRBAcHU7NmTS5fvkzHjh1zJKnClGllZUVCQoLeebt27UKr1ZKenk7v3r313pe8JCUlYWlpWej3SBTBMgdIymOWDQs7mH69ZOMReZIkpaCiPtEcCYrg7W0XSE775wPO3FjNZ8Oa4+FccBXSs+jbty8zZswgIyODAwcO0KtXL72qsHfffZe//voLT09PvLy8sLW1xcvLS68MIyOjp75+ZmYmo0aNIikpiV69euHh4UFKSgrvvPNOrsefOXOGgIAAJk6cCEDVqlXp168fvXr1omvXrvzxxx96ScrMzIz27dtz9OhR7O3tadu2ra4qs6hlNm3alICAALy9vXXnZifo1NTUQr3e27dvk5KSgqOjY6HfI1EEeSWogvaJEidtUmWIu5MdzeytMTdWoyIrQTWzt8bdye65X7tDhw4YGBhw5swZTpw4wSuvvKLbFxcXx4EDB1i5ciWTJk2ie/fuxMbGAlnVdMXh2rVrBAQEsGHDBt544w06d+6sm28ut2vExMTw1VdfERERobfd2NgYExMTXc++J3l4eHDs2DGOHDmi15OxqGUOGTKEo0ePEhgYmKOMf5+bl507d1K9evUCqwSFKO/kSaoMURuo2OzThuMhkQTej6dxTSvcnexQGzz/aW0MDQ15+eWXWb58OdWrV8fV1VW3z9TUFDMzM3777TdsbW0JCwtj4cKFAHodJ56FlZUVBgYG7N+/n65du3Lp0iW++OIL3TX+PYarW7duNGjQgNGjRzNlyhScnZ2JjIxkx44dGBoa0r179xzX6NKlCx988AG3bt3if//7X479hS3Tw8ODoUOHMmrUKN566y06duyIgYEBJ06cYM2aNdSsWZOaNWvqyk1OTubhw6y2yfj4eI4ePcp3333Hxx9/XGAvQCHKO0lSZYzaQIWHc/XnXr2Xm759+7JlyxYmTZqkt93ExISlS5eydOlSNm/eTO3atZk4cSLLly8nKCiIunXrPvO1a9Wqxdy5c/nqq69YsWIF9evXZ+7cucycOZPAwMAcTxzGxsZs3LiRzz//nMWLFxMZGYmlpSWdOnVi8+bNuU70W6VKFZo0aYKJiQmVK1fOsb8oZc6ZM4fWrVuzZcsWvvjiC1JTU2nQoAE+Pj54eXnptTV99913fPfdd0BWD0JHR0c+//xz3N3dn/l9E6KsU2mLqz7mKYWHh/Pxxx/rxqi4u7sza9asXKtjnnTy5EnWrFnD1atXMTAwoGnTpkyePFlv8CXAlStXWL58ORcuXMDAwAA3NzdmzJhBgwYNnuq4/KSmpnLlyhVcXV1zfLMHCAoK0g0CrQhkPSnlFfYeVLS/TT7M+SVEf39csV7O39+fli1bFmuZ5Ul+n52KPknFxMQwatQo0tLSGDt2LJmZmaxbt46QkBB27NiR50j7s2fP8vrrr+Pg4MCUKVPIyMhg69atvPbaa2zdupUmTZoAEBYWxogRIzAzM2PChAkArF+/Hi8vL3x9fXVdmQt7nBBCiJKlaJLasGEDDx48YO/evTRs2BCApk2bMnr0aPbs2cPgwYNzPW/RokXUqFGDH3/8UVfF8uqrr9KrVy9WrlzJ+vXrAdi4cSPJycls2bKFxo0bA9C2bVsGDRrEhg0bmDlzZpGOE0KUExZ2+XdBF6WGoklq//79uLm56RIUQPv27alfvz779+/PNUnFxcURHBzM6NGj9doAqlatSuvWrfWmrLl79y42Nja6xAPQpEkTrK2tuXbtWpGPE0KUE9Ovw63TELwf6rYH5z5KRyTyoFgX9Li4OMLDw3Fxccmxz8XFRTcY9N8sLS05ePCg3hiUbDExMXq9oerWrUtcXBzR0dG6bbGxsSQkJGBnZ1fk44QQ5Ui9DvDSIklQpZxiSSp7vEhu7T3VqlUjISEhx6h9yBrxX69evRznBQcHExAQoNfLa+zYsbzwwgtMnTqV4OBgQkJCePfddzEyMtJbI6iwxwkhhChZilX3Zc9JlltX4OzeHcnJyVSqVKlQZWW3G40bN063vWbNmowfP54FCxbo1uVRq9WsXr1ar2qvsMcJIcqRx/GQGAHGlmBVQ+loRB4US1KF6fn+7wXncpOSksKbb75JcHAw48ePx83tn6mGVq1axZo1a3Bzc2Pw4MFkZmayfft2Jk+ezOrVq3XLTBT2uMK6cuVKrtsNDQ0r3IShFe31lkaFuQdpaWn5LntSHlUJP0i9i0uJqt2DW81nPffrVbT3t7golqTMzc2B3Ocyy95W0OSa8fHxjB8/noCAAAYMGMCUKVP09q1btw5XV1c2bNiga6vq3bs3AwcOZO7cuXTs2JHHjx8X6riiLDyX3zipijRuSMZJKa+w98DY2DjX9a/KNfO/4U5DqtRpRJXnPIZJxknlL3ucVG4Ua5PKnhYmezqYJ0VGRmJlZaVLZLmJiopi5MiRBAQEMGTIEBYuXKj35HXr1i3S0tLo06ePXmcKIyMj+vbty6NHjwgLCyv0cUKIcsa5D0wKgB4LlI5E5EOxJGVlZUXt2rVz7cUXGBioNzfcvyUmJuLj40NQUBDe3t7Mnz8/R9Vg9pNPbksiZC/voNFoCn2cgH379uHk5KSbwicvt2/fxsnJifv37xd7DCNGjGDlypXFXu6OHTvyrdaNjo5mzpw5dOjQQbfy8Jo1a/SWG+natStOTk6cOXMmx/m///47Tk5OTJs2rUhlQtbf5saNG+nXrx/NmzenRYsWjBgxgt9//13vuOzrOzk50ahRI5o3b87o0aM5efLk074t5dcyh6xZJ3L7WeagdHTiCYrOgt6jRw/OnDlDaGiobpufnx83b96kV69eeZ43f/58goKCGDlyJLNnz871GAcHB+zs7Ni9e7delWJqaip79uzBxsYGBweHQh8nspJU3bp12b17t2IxfPbZZ3qdY0rKuHHjdLOgHzx4kClTprBlyxaWLVumd5yRkRHHjh3Lcf7hw4dzfJEqTJkajYY333yTDRs2MGrUKH7++Wd27NhBu3btmDBhAocOHdIrc9asWZw6dYoTJ07www8/0LRpU8aPH4+fn18xvhvlgCzVUWYoOpj39ddfx9fXF29vb8aMGUNqairffvstLi4uul524eHhBAQE0KJFC+zt7QkNDcXX1xcrKyucnZ3x9fXNUa6npydqtZp58+YxadIkBg4cyMCBA9FoNOzcuZOwsDCWLl2qW9+osMdVZLGxsZw6dYpFixYxffp0AgMDFen5+O8Vb0tCSEgIly9fZu3atbo5JWvXrk1CQgILFixg1qxZGBhkfd9r1aoVx44d47333tOdr9VqOXr0qN68koUtc8eOHfzxxx/s378fe3t73fkTJkwgPT2dzz77TG9Gd0tLS91KyNWrV2fy5MnExsayePFi9u7d+/zeJCGeE0WTlK2tLd9//z2LFy9m9erVmJqa0q1bN2bMmKGrhjt37hyzZ89m8eLF2Nvb6yaijY+Pz/MpKjvBde/ene+++44vv/xSV0XUuHFj1q5dS6dOnXTHF/Y4xSm4muhvv/2GsbExvXr14osvvmDXrl26JJWens7ixYv5+eefsbCw4PXXX9c7NzQ0lMWLF+Pv709GRgaurq7Mnz8fBwcH/vzzT6ZPn84777zDihUrSEtL480338TFxYUPPviAiIgIXnrpJRYuXIiBgQEjRoygRYsWTJkyBScnpxxx1qpVi6NHj6LValmzZg3btm0jOTmZZs2aMXfuXOrVqwdkjdN7//33OX/+PA0aNODFF1/M87VnPwH5+fnRp88/Az979+5NixYt9J6QOnXqxIoVK7hx4wb/+c9/ALh06RKVK1emXr16ZGRkFKnMH3/8kX79+uklqGw+Pj6FGsc3ZMgQhg8fzu3bt4tlRnohSpLiS3U0aNCAb775Js/9/fv3p3///rrfhw0bxrBhwwpdfrt27WjXrl2xHacoBaso9u7dS6dOnTA0NMTDw4Ndu3Yxc+ZMjIyM+Oyzzzh+/Dhr1qzB0NCQWbP+6c6r1WqZMGECbdq0Yd68eSQkJDB//nyWLl2qu+9RUVH8+uuvbNq0iSNHjvDJJ5/QqFEjPv74YyIjI5k8eTLdu3fP0WZ06tQp3f8/fPiQUaNGMWbMGAC+//57fH19Wbp0KXZ2dmzZsoVRo0Zx8OBBzMzMeOeddzA3N2fHjh1cv36d999/Hxsbm1xfu6OjI+3atePdd99l7dq1dOzYkfbt29OmTZscs+RXqlQJNzc3jh49qktS2YsoPrngYWHKTEtL4+rVq7rX9G+FXVo+e9qxGzduSJISZY6szKu07MbaJ20dkrUt5Jd/tp1fX/gyv+6Udf79C/9sO7a44OUJ8hAREcH58+d1q9X26NGDmJgYTpw4gVarZceOHbz11lu0bt2a5s2b6yWplJQUBg0axMyZM6lTpw4uLi7069ePGzdu6I7JyMhgxowZNGzYEC8vLzIzMxk+fDhNmzale/fuNGzYMNceltWqVaNatWrY2Njw0Ucf0aFDB1577TUAvv32W6ZNm0a7du1o2LAhc+fOxdDQkF9//ZXr169z4cIF3dNcr169GDp0aL7vwdq1a3n33Xd1M/X7+PjQpUsXvUSZzcPDg6NHj+p+P3z4cK4r/RZUZmxsLFqtVq+KMyoqiubNm+v9FNRBJXtAvIxZE2WR4k9SovQ7cOAAarWazp07A1kz1dvZ2bFnzx5atGhBdHQ0jRo10h3/ZM9Mc3Nzhg0bhq+vL1euXCEsLIzAwMAcbUvZ1VmmpqYAeivXmpqa5rvC77Jly4iKimLt2rVA1ofxgwcPmDZtmq6tCLI6w9y6dQsTExMsLS2pXbu2Xsy//vprntcwNjZm3LhxjBs3jvv373PixAk2bNjAxIkTOXz4sK4dCLJ62S1cuJDo6Gji4uJISUnhv//9b5HLzF54MT4+XneOtbU1e/bsAeD+/ft4e3sX2Ps0MTERKPyTlxCliSQppeW2uJrXDzm3tRoN+yYXrszxv+fc1mV21s9T2LdvH+np6bRp00a3TaPRcPz4cd0H5JMziBga/vNnlZSUxMCBA6lcuTLdunWjT58+hIWF6RJKtn8vk/5kcsnPL7/8wvbt2/nhhx90H8LZwwlWrFihq3LLVqlSJf78888cM548GfO//fbbb0REROjaf2rWrMmwYcPo2bMnnTt3xt/fn5deekl3fI0aNWjUqBHHjx8nKioq16eowpbp5OTEhQsXePnll3XvU1Gr7EJCQgCkl+qTZKmOMkOSlMjXrVu3uHLlCrNnz6Z9+/a67X///Tfjxo3jl19+oWrVqly+fFk3o31QUJDuuLNnz/LgwQN+/vlnXS/JU6dOFWparIKEhoby3nvvMWfOHL0nOSsrK6pUqcLDhw/x8PAAshLX1KlTGTp0KI6OjiQlJREWFqZr/wkMDMzzOvfu3ePrr7+mf//+erM3WFhYYGhomOsq0l27duXYsWM8fPiQyZNzfrkobJlDhgxhxYoVjBo1ilq1aumV8WQbV3527tyJi4tLrp0vKqwnOxn9fSmrirxuR/DeB4WYjk2UHElSIl/79u3DysqKYcOG6U315OjoSPPmzdm9ezdeXl58/vnn2NvbU6lSJZYsWaI7ztrampSUFA4dOkSTJk04c+YMW7Zs0VXrPa2kpCTefvttPDw88PDw0Ju5xNbWFm9vbz799FOqVq2Kg4MD69atw8/Pj/fee4/q1avTtm1b3nvvPT788EPu3r3Ltm3b8qwO69evH5s2bWL06NG8/fbbNGjQgHv37rFhwwYcHR1p3bp1jnO6devGunXrMDU1zXV/Ycv08vLizz//ZOjQoUyaNInWrVuTnp7Ob7/9xrfffouDg4Ne1WliYiIPHz5Eq9USExPD7t27OXDgQIEDsCu0Gk3BzBZun4L/5TLE4Tn3nBX5kyRVlihQRbF//3769OmT61yEw4YNY8aMGSxatIjHjx8zdepU1Go1EydOZP78+QA0b96ct956iwULFpCamoqjoyMffPABs2fPfqYZKa5cuUJoaCihoaE5xv8cOXIEHx8fUlJS+N///kd8fDzOzs6sW7dOt8TLqlWrmDt3LkOHDqVWrVqMGDEiz0HK1tbWbNu2jU8//ZT333+f6OhorK2t6d69O4sXL851IuRGjRphY2ODm5tbjqrMopSpUqn49NNP2blzJz/99BNLlixBo9Hg6OjItGnTGDRokN68kkuWLGHJkiWoVCpsbW1xcnJiw4YNtGrV6qnf6wohJTrvfTK4V1EqbXHUuwjgn0kS85tg1tnZWYHIlCETzCqvsPegov1t5lBQz9fc2o6LQCaYzV9+n53SBV0IIUSpJUlKCCFEqSVJSgghRKklSUoIIUSpJUmqhEk/FVHayN8k+feOlcG9ipIu6CXIyMiIlJSUfFccFqKkpaSkyHI02eOgNJmw/mW4FwDTb4BZyS8NI/TJk1QJsrOz4969eyQnJ8u3V6E4rVZLcnIy9+7dw85OnhYAMFCDgRGoDCDiitLRCORJqkRZWVkBWROD/nuJ8PIoLS1Nb6CpKHkF3QMjIyOqV6+u+9sUgOfnYGkHxjLGrzSQJFXCrKysKswHgr+/P02bNlU6jApN7sFTsK2vdATiCVLdJ4QQecks/zUepZ0kKSGE+LegfbC6BRxbpHQkFZ4kKSGE+DdjC4gOhdt+SkdS4UmblBBC/FvdDjD6F6jtpnQkFZ4kKSGE+DdDY6jbvuDjxHMn1X1CCJEfGdOoKElSQgiRG40GfCfCqiaQlqR0NBWWJCkhhMiNgQFEBkHcHelAoSBpkxJCiLz0XAQmVmBXgVctVpgkKSGEyEudtkpHUOFJdZ8QQohSS5KUEELk5/YZ2D4c/D5TOpIKSZKUEELkJyUGgvfB1d1KR1IhFalNKi0tjbCwMO7fv09KSgoqlQoLCwuqV6+Oo6MjBgaS84QQ5UwDd+i9Ahx7Kh1JhVSoJBUeHs7q1as5fPgwjx8/Bv5ZclqlUgFgYmLCSy+9xMSJE7G3t39O4QohRAkzNofWPkpHUWEVmKQCAwMZOXIkarWaV155BRcXF6pVq4apqSkAjx8/JjIykqtXr/Lrr79y7NgxNm3ahJOT03MPXgghRPlWYJL6+OOPsbOz4/vvv8fW1jbfYydPnsxrr73G0qVLWbduXbEFKYQQitJo4I8vIOw4DN0KhiZKR1RhFNiI9NdffzF8+PACExSAra0tw4cP59KlS8USnBBClAoGBnBxG9w4LLNPlLACn6QqV67M33//XegCIyMjMTIyeqaghBCi1Ok8HbQaqNVS6UgqlAKTVI8ePdi4cSP16tXj1VdfxdAw91M0Gg27du1i/fr1DBgwoNgDFUIIRbn0UzqCCqnAJDV58mRu377NnDlzWLhwIY6OjlSvXh1TU1NUKhWPHz/m4cOHhISEkJSURJs2bXj33XdLIvZyI1Oj5XhIJFfvx+NS0wp3JzvUBiqlwxJCCMUVmKTMzc35+uuvOX36NPv37+fq1aucPXuWpKQktFotFhYW1KhRg549e9KzZ086d+5cEnGXG5kaLSPW/Yn/7RjSMjSYGatpZm/NZp82kqiEKG0eXYdL26GaEzQZrHQ0FUKhB/N26NCBDh06PM9YKqTjIZFcDI8lNUMDQHJaJudvRXPwyt/0blJT4eiEEHoe/AUnP4F6L0qSKiGFniIiLS2NK1euEBwcTEZGRp7HRUVFce7cuWIJriK4ej+elLRMvW1pmVqm/HiJxb8E8XdcikKRCSFyaOgBbuPgRWnSKCmFSlKbN2+mffv2DBo0iH79+tGuXTvWrFmDRqPJcezp06cZOXJksQdaXrnUtMLMWK23zUAFaRkavj4RxosfH+Od7Re4fDdOoQiFEDpm1tBrGTTsonQkFUaBSWrPnj26DhOzZ89m/PjxmJmZsXr1ary9vUlMTCyJOMstdyc7mtlbY26sRgWYG6tp26AKO99sT9+mNdECvhfv0/fzUwz5+gyHAiPQaLRKhy2EECWiwDap9evX07p1azZv3qzbNmHCBD788EN27drFqFGj2LhxI5aWls810PJKbaBis08bjodEEng/nsZP9O5rWdeGWS83YqPfLbb9eYc/b0bz581o6lUxx6djfQa0rI25saxbKUSJ0mqzBvWGHoMeC8BAXfA54qkV+CR18+ZNXn75Zb1txsbGLFq0CB8fH65evcrYsWNJTk5+bkGWd2oDFR7O1XnbwwEP5+p6vfpqWZvxXi9nzrznwdw+jaltY8atqGTm+l6l3eKjLD0YTET8YwWjF6ICOjA9a5qku+eVjqTcKzBJmZmZERsbm+u+6dOnM3z4cC5evMgbb7xBampqsQcosliaGOLTsT7Hp7nz5fAWtKhjTVxKOl8eD6Xjx0eZ+sNFrt6XdishnjuVCtxeh04zoNILSkdT7hVYV9SmTRs2bdpE9+7dcXBwyLF/7ty5JCQk8PPPPzNmzBgZJ/WcGaoN6PXfGvT6bw38b8fw3amb/HLlb3ZduMeuC/do16AKY1+sTxcnOwxknJUQz0e7iUpHUGEUmKSmTp2Kl5cX/fr1o3Hjxixbtoy6devqHbNkyRKMjIzYuXMnAQEBzy1Yoa9lXRta1rUhPDqZDX63+OFcOGfCojgTFkWDahb4dKxP/+a1c/QeFEKIsqLA6r569eqxf/9+vLy8SE9P160jpVeIgQELFy7ko48+omrVqkUKIDw8nLfeegs3Nzfc3NyYMWMG0dHRBZ538uRJvFSacaYAACAASURBVLy8aNq0Kc2bN8fb25uLFy/mOO7KlSuMHj2aZs2a0aJFC9544w3CwsJyHBcdHc2cOXNo3749LVq0YMSIEbmWVxrZ25ozt09j/GZ3ZU5vZ2pZmxH2MIn3d1+h/ZIjLP8thMgEabcSolilxMDlnyD0qNKRlGsqbfYSu8VEo9Fw69YtGjRoUOCxMTExDBgwgLS0NEaOHElmZibr1q2jVq1a7NixA2Nj41zPO3v2LCNHjsTBwYEBAwaQkZHB1q1biYyMZOvWrTRp0gSAsLAwBgwYgJmZGd7e3kBWb0WtVouvry/Vq1cHIDExkUGDBhEZGYm3tzdWVlZs2bKFiIgIduzYgaOjY6Fee2pqKleuXMHV1RUTE+XWm8nI1PDLlQd8ezKMS/8/vspYbcArzWri07E+zjWsSiQOf39/WraUGaOVJPfgObrwPfhOhP90h9d+yvdQuQ/5y/ezU/uUUlNTtQ8fPtRmZGTk2Pfw4UPtzZs3CyxjxYoVWmdnZ+2NGzd0206fPq11dHTU/vDDD3me5+npqXV3d9cmJyfrXbN169Zab29v3bZ58+ZpHR0dtVevXtVtu3TpktbR0VG7ZMkSvTicnJy0Z8+e1W2LjIzUNmnSRDt9+vQCX0e2x48fa8+fP699/Phxoc95njQajfbczSjt+E3ntfVm7dPWnZn1M/ybP7RHgyO0mZma53r98+fPP9fyRcHkHjxHCRFa7YY+Wu2faws8VO5D/vL77CzSIJuIiAg2b97MgQMHdGtMqdVqmjRpwrBhw+jTpw8qlYqIiAiGDx/OqlWrcHd3z7O8/fv34+bmRsOGDXXb2rdvT/369dm/fz+DB+ecGysuLo7g4GBGjx6NmZmZbnvVqlVp3bo1p0+f1m27e/cuNjY2NG7cWLetSZMmWFtbc+3atewkze7du3F3d6d169a646pVq8aMGTPK9NpYKpWKVvVsaVXPlttRSaw/fYsfz4dz6sYjTt14xH/sLBnbsT6vNq+FqZG0WwlRJJZ2MGqv0lGUe4Weu+/gwYO88sorHDt2DG9vb7Zu3cr+/ftZs2YNDg4OzJkzh1GjRhEdHY2zszO9e/dm0qRJXLlyJdfy4uLiCA8Px8XFJcc+FxcXrl69mut5lpaWHDx4UFd996SYmBjU6n8+bOvWrUtcXJxeG1dsbCwJCQnY2dkBWYksIiKC9u3bA1lJKykpCYDhw4fnmijLorpVLPjwFRfOzPZg9suNqFHZlBuRiczadZkOS46y8tA1HiakkqnRciQogtVHrnMkKIJMmd1CCKGgQj1JHTt2jKlTpzJy5EimT5+ulwgaNGjAiy++yNixY5kwYQIjRozghx9+YOHChYSHhzNz5kz27duHSqXfHToiIgJA1y70pGrVqpGQkEBCQgKVKlXS26dWq6lXr16Oc4KDgwkICKBjx466bWPHjtXFPmvWLFQqFUuXLsXIyIgRI0YAcPv2bQCqVKnCxx9/zI8//khiYiJ16tRh9uzZdO3atTBvUZlR2cyI8Z0bMqZjfQ5c/ptvToZx5V48nx65zpfHb2Bjbkz843RS02XZECEKJfZO1uwTLUZmjaESxarAJ6nY2FhmzZrFyy+/zKxZszh9+nSuve/s7e1Zv349MTExrF69GoAPP/yQ0NBQfv311xzHZz+tPFllly274ayws1gkJSUxc+ZMAMaNG6fbXrNmTcaPH8+5c+fw9PTklVde4cyZMyxfvlxXBRgfHw/Ap59+yokTJ3j//ff5+OOPMTU1ZeLEifj5+RUqhrLGSG2AZ7Na7H2rIz+Ma0v3xtVJz9QSmZDK43QNWrKWDbkYHsvxkEilwxWidNJqYV1P2DspaxkPUewKfJLy9fUlJSWFOXPmAFlJQKVS8cILL+Dq6oqLi4vuv1WrVqVLly4cOHCA9957jwYNGtCsWTMOHTrESy+9pFeuthCdCv/99JWblJQU3nzzTYKDgxk/fjxubm66fatWrWLNmjW4ubkxePBgMjMz2b59O5MnT2b16tV07dqVtLQ0ICtZ/frrr1SuXBmArl270r17d5YvX66rCiysvKo4SytD4A0XFcZp5uy/of/FICUtk8Png7FOvvtUZfv7+xdDhOJZyD14vmpV64CJZQR/BwWTcj/vZYzkPjydApPUb7/9RteuXbGxsQHgq6++Ys2aNVy6dIm///6bQ4cOAVkJpWrVqsTExGBhYaE7383NjYMHD+Yo19zcHCDXqZSytxU0aW18fDzjx48nICCAAQMGMGXKFL1969atw9XVlQ0bNuiqKHv37s3AgQOZO3cuHTt21MXRo0cPXYICsLKyomvXruzevZukpCS911QQpbugP61Y8wiO3blA8hPrWxkbGtCtVSNaOuesli2IdLtVntyDEtDyWwBs8jlE7kP+srug56bA6r7w8HC93nEPHz7k2rVrLF++nHPnzuHv78/69evp3r07Dx8+pHLlykyc+M+UIXZ2dkRFReUot2bNmrry/i0yMhIrKytdAslNVFQUI0eOJCAggCFDhrBw4UK9J69bt26RlpZGnz599NrQjIyM6Nu3L48ePSIsLEzXJmZra5vjGra2tmi12gozee6Ty4Zky8jUUMc27/sghBDPU4FJKjo6mmrVqul+X7NmDWPHjqV3795UqlQJCwsL2rVrx+rVq1mwYAEajUZv/j5TU1NdldqTrKysqF27dq69+AIDA3F1dc0zpsTERHx8fAgKCsLb25v58+fnqBrMHgicmZmZ4/zsxRo1Gg0ODg4YGxtz48aNHMfdvXsXExOTXBNYeZS9bMhnw5oztZsjzetYk6mF8Zv9iUtJVzo8IUovrRYeXM76EcWqwCRlaWmp61wAWQni3z3usg0aNIj//ve/LFiwQLctKipKrxrtST169ODMmTOEhobqtvn5+XHz5k169eqVZ0zz588nKCiIkSNHMnv27FyPcXBwwM7Ojt27d+tVKaamprJnzx5sbGxwcHDA3Nycrl27cvz4ca5fv647Ljw8nKNHj+Lh4aH3JFbeZS8bMqmbA9/7tKHRC5UIe5TE29sukJGZcyVmIQRwYTN81RFOLFU6knKnwDaphg0bcvnyP98OOnXqxMaNG+nduzdVqlTJcXz16tXZt2+f7vdbt25hb2+fa9mvv/46vr6+eHt7M2bMGFJTU/n2229xcXHB09MTyEoWAQEBtGjRAnt7e0JDQ/H19cXKygpnZ2d8fX1zlOvp6YlarWbevHlMmjSJgQMHMnDgQDQaDTt37iQsLEzXFR2ylhzJnmpp5MiRGBkZsWnTJkxNTZk6dWpBb1G5ZWFiyDcjW+H5xWl+v/aQxb8EM7dP44JPFKKiaeAOli9A5dpKR1L+FDRdxZo1a7QtW7bUJiQkaLVarfbBgwfaTp06aTt06KDdunWrNjo6WnfsoUOHtE2aNNEOGTJEq9VqtZmZmdq2bdtqly1blmf5oaGh2rFjx2qbNWumbdu2rXbmzJnaqKgo3f6dO3dqHR0dtTt37tRqtVrt1q1btY6Ojvn+PMnPz0/72muvaZs2bapt2rSpdtiwYdoTJ07kiOPOnTvat99+W9uyZUttixYttOPGjdObrqkwStu0SMXlz7Ao7X/e26+tO3Of9oezdwp9nkwFozy5ByVIk/c0Y3If8pffZ2eBE8xGRUXRo0cPPD09mTdvHpD1dPP+++9z9uxZVCoVVapUITk5mZSUFKysrNiwYQPOzs7s27eP6dOn8/PPP+e6FlV5U1ommH0etp+9w6xdlzFSq9j6elta1yu4nU56NClP7kHpIPchf/l9dhZY3VelShVmzpzJvHnzaNSoEYMHD8be3p5NmzZx/vx5fvvtN+7cuYNaraZp06YMHDgQW1tboqOjWbx4cZ6LJYqyZahbHYIfJLDB7xZvbPbH960O1LaRXn9C6MlMh3v+YN9GZp8oJoWaFmnw4ME8fPiQefPm8ddffzFr1iwsLS1p1aoVrVq1ynF8SEgIEyZMwMzMjPnz5xd70EIZc3o7E/owkZPXH/H6Jn9+eqMdFiZFmqNYiPJLq4XPW0PMTXjrPFSVL+fFodCfMBMnTsTV1ZWPPvqITp064eHhQZcuXahZsyY2NjY8evSI8PBwDh48yKlTp2jWrBmrVq3C2tr6ecYvSpCh2oDPh7Xg1S9PE/R3PO/+eIkvh7eQZeqFgKwnJ3s3UBtBYoQkqWJSpK/BnTt3pmPHjhw+fJjDhw+zaNEiHj16pNtfuXJl2rdvz6effoqHh0exByuUV9nciG9GtqLfl6c5ePUBq45cZ2r3wi0KKUS598pnYFi+2qOVVuS6GrVaTc+ePenZsycA6enpxMTEUKlSpVwnixXlz3/sLPlsWHPGbDjH6iPXcapeid5NaigdlhDKkwRV7Aq9nlRejIyMsLOzkwRVwbg72fFeL2cA3t1xkSv34hSOSIhSJDUR4u8rHUW5UOCTVF4zOuRHpVKxaNGipwpIlB0+HesT/CCBn/zv8vqm8/i+1QG7SqZKhyWEsq7uhl3jwKUf9F+rdDRlXoFJavfu3UUuVJJUxaBSqVjYz5Wbj5Lwvx3DG5v92TauLSaGFWcaKSFysHPJ6or+WGoXikOBSSo4OLgk4hBllImhmq9ea4nn56cIuBPLe7uu8MmgJoVaC0yIcmlDb0AL1w7Ch1nzlrYE2AtY2MH06/mcLP7tmdukhKhWyYS1I1thZqRmZ8Bdvj15U+mQhFBOUj4rWee3T+RK2qREsXCtVZkVg5vy5pYAFv8SxH+qW2KldFBCiDJP2qREsXn5vzWY3M2BVYevM2nrBT5yt0ZmKxNCPAtpkxLFalJXB65FJHDg8gMWn46hc5s0rM2NlQ5LCFFGPZc2qdxWwxUVg4GBik8GNaVxDSseJGYycWsA6bJYohDiKT3V7KC///47J0+eJDk5WbcUO2Qlp6SkJPz9/fnjjz+KLUhRtpgbG/LNqFb0Wnmc0zei+GhfIP/zdFU6LCFEGVTkJLVz507mzJlD9jJUKpWKJ5ekMjY2xt3dvdgCFGVTLWszZrS35n+/x7LxzG2cXrDCq00dpcMS4vmzsMu/F1/4ObBvXXLxlHFFTlKbNm3C3t6er7/+mvT0dF555RVOnDiBSqVi48aNrF+/Hi8vr+cRqyhjGlU1ZmE/V6b/9BfzfK/QoJoFbRtUUTosIZ6vXMZB+Z8/T8sHW7LWmqpcS4Ggyq4it0ndunWLQYMGUb9+fRwdHbGwsODcuXPY2dkxffp0OnTowNq1MhWIyDKolT1jO9YnQ6Plze/9CY9OVjokIUqeSgUvL4XRv4BVTaWjKVOKnKRUKhU2Nja63+vWravXA7BLly5cu3ateKIT5cLsXs50dqxGTHI6YzeeJzE1Q+mQhCh5aiMwtvjn9xtHQCOdzApS5CRVt25dvSRUr149goKCdL9nZGSQlJRUPNGJckFtoGL1sOY0qGZBSEQCU364iEajLfhEIcqr35fB9/3h0DylIyn1ipykevXqxdatW1m5ciWpqal06NCBP//8k927d/PXX3+xZcsW6tev/zxiFWVYZTMj1o1qjZWpIYcCI1h+KETpkIRQjn1bMDSDKg2VjqTUK3KS8vHx4aWXXuKbb75Bo9Hg6emJk5MTs2fPZsiQIdy7d4+33377ecQqyrj6VS34YngL1AYqvjgWiu/Fe0qHJIQy6r8Ik/+CVmOUjqTUK3LvPkNDQz755BNmzZqlW+hw27ZtHDhwgNjYWDp06ICDg0OxByrKhxcdqjGntzP/2xvIjJ/+ol4VC5raWysdlhAlz9Lun/9PiID0JLBtoFw8pdRTzTiRmJjIoUOHdG1PxsbGZGRkoFarsbe3L9YARfnj3b4eQ1vbk5qhYdzm80TEP1Y6JCGU8+gGfNMVtgyClBiloyl1ipyk7t27R79+/Zg/fz43b/6zJENAQAALFy5k0KBBREdHF2uQonxRqVTM93TFrZ4tEfGpjNvsz+N06eUkKqhKL4CZDZjZQqb0fP23Iiep5cuXk5CQwHfffYer6z9T3SxatIgtW7bw6NEjVqxYUaxBivLH2NCANa+1oJa1GZfCY5m18y+9mUuEqDBMLOG1nTBqL1hWUzqaUqfISers2bOMGTOGdu3a5djXsmVLRowYwe+//14swYnyrYqlCd+OaoW5sZo9F+/z1YkwpUMSQhmVqoOR6T+/RwQqF0spU+QklZycjLFx3ksvWFpaEh8f/0xBiYrDuYYVK4c0A2Dpr8EcDoxQOCIhFKTVwi8z4asOcO03paMpFYqcpBo3bszu3btJS0vLsS89PZ2ff/6ZRo0aFUtwomLo6fIC03o4otXCO9svcC0iQemQhFCGSgWm1qBSw+NYpaMpFYrcBf3111/njTfeYMiQIQwaNIi6deuiUqm4c+cOu3btIjAwkC+//PJ5xCrKsYld/kNIRCJ7L91n7Mbz7JnYAVsLWSxRVEDus8ClH9jJl314iiTVuXNnPvnkE5YsWcL8+fNRqVQAaLVabG1tWbJkiSzVIYpMpVKxdEATbj1K4vK9OCZs8WezTxuM1M9lXU4hSi+VSj9Bxf+d1fvvyTarCuSpFj3s3bs3vXr14vLly9y/fx+NRkONGjVwdXXFyMiouGMUFYSZsZpvRrai7+en+CMsmg9/vsrCfv9VOiwhlHP/AmwdCg06Q7+vsxJYBfNUSQqyvvm6urpSs2ZNrKys8u1MIURhvVDZlLUjWjJk7R9s+fMOjV6oxIh29ZQOSwhlqNSQmgBx9yA9WX8W9QriqepSbt++zdtvv03Lli3p1KkT/v7+nDlzhkGDBnH+/PnijlFUMM3r2PDxgKwnqA/3BuJ345HCEQmhkBpNYPR+GLG7QiYoeIZFD8+ePcuLL76oG4CpVqsJCwtjzJgxXLx4sdgDFRVLv+a1Gd+5AZkaLRO2BnA7SpZ/ERVUzeZg+P81VVotJOazNH05VOQktWLFCkxNTTlw4AAffvihLkm5ublx4MABqlatyueff17sgYqKZ0bPRnRtZEdscjo+G8+T8Dhd6ZCEUE5GGuydBF93gvj7SkdTYoqcpP744w+GDRtGlSpVdD37slWvXh0vLy+uXLlSbAGKikttoOLToc1wsLPkRmQi72y/SKYsligqsqjQrEloK9CMFEVOUmlpaVhZWeW538jIiNTU1GcKSohslUyN+HZUK6zNjTgaHMnSX4OVDkkIZRgaw5DvYfQv4NBN6WhKTJGTVKNGjTh69Giu+zIyMvj5559xcnJ65sCEyFa3igVfemUtlvj1iTB2BdxVOiQhlGFuC7Va/PN7SvmflaLISWr8+PH4+fkxbdo0/vjjDyBr+Y4jR44wcuRIAgMDGT16dLEHKiq29v+pyod9GwMwa9dlLtyRdXdEBXf7DHzWEi5uUzqS56rISapLly4sXLiQ48ePM3XqVADmzp3LxIkTuXr1KjNnzqRnz57FHqgQI9rVY3ibOqRlaBi32Z+/41KUDkkI5UReheRHEPRzVq+/cuqpBvP279+fHj164Ofnx507d9BoNNSqVYv27dtjY2ODr68vnp6exR2rEHz4iguhDxP5IyyacZv8+XF8O8yM1UqHJUTJaz0WLKqBU+9yPRNFoZJURkYGhw8f5tKlS2i1Who3bkzv3r3p0aOH3nH37t1j+vTpnD59WpKUeC6M1AasGd4Szy9Oc/leHKPWn6VDwyq41qqMu5MdaoPy+49ViBwaP/E5q9VCxmMwMlMunuegwCQVFRWFj48PISEhujFRKpWKb775hu+//57KlSsDsHHjRlatWkVKSgotW7Z8vlGLCs3GwpivR7Skz+qTnL0Zzdmb0Zgbq2lmb81mnzaSqETFk/4Yfn47q3v6sO2gfuoZ70qdAtukVqxYQXBwMEOHDuXHH39k7969TJs2jbt37/LRRx+RlpbGxIkTWbJkCcbGxixYsIAtW7aUROyiArsfm4LhEzOkJ6dlcv52DL8FPlAwKiEUkhQJoUfgth88DFI6mmJVYLo9c+YMPXr04IMPPtBtc3BwwNTUlE8++QQjIyOOHDmCh4cH8+fPp0qVKs81YCEArt6PJy1Do7ctLUPDlB8ucu5mDMPc7HGoXkmh6IQoYdZ1YOg22DYUvuqY+zEWdjD9esnGVQwKfJJ69OgR7dq1y7G9U6dOpKSk4Ovry5w5c/jiiy8kQYkS41LTKkeHCZUKHqdr+O70Tbqv/J0Ba/z4yf8uKWmZCkUpRAmq0wZSovPen1Q25/wrMEmlpaVhaWmZY3v2Ni8vL1577bXij0yIfLg72dHM3hpzYzUqwNxYTbsGVdgzoQNebepgaWKI/+0Ypu24hNuiw8zzvULg/XilwxZCFNEzt6516tTpmc4PDw/n448/5uzZswC4u7sza9YsbG1t8z3v5MmTrFmzhqtXr2JgYEDTpk2ZPHkyzZo10zvuypUrLF++nAsXLmBgYICbmxszZsygQYMGeZYdHBzMwIEDGT9+PG+//fYzvT7xfKgNVGz2acPxkEgC78fTuKaVrndfszrWvN/LmX1/3Wfb2XAuhsey6cxtNp25TVN7a4a1tqdv05pYmJSfxmUhyqtn/ldqaPj0RcTExDBq1CjS0tIYO3YsmZmZrFu3jpCQEHbs2JHnQopnz57l9ddfx8HBgSlTppCRkcHWrVt57bXX2Lp1K02aNAEgLCyMESNGYGZmxoQJEwBYv349Xl5e+Pr6Ur169RxlZ2RkMHv2bNLTZcbt0k5toMLDuToezjnvo4WJIUNa12FI6zoE/R3P9rN32HXhHpfCY7kUHsuCfYG80qwWXm51+G/tygpEL4QojEJlmNjYWO7f158aPi4uDoDo6Ogc+wBq1qxZYLkbNmzgwYMH7N27l4YNGwLQtGlTRo8ezZ49exg8eHCu5y1atIgaNWrw448/YmaWNSbg1VdfpVevXqxcuZL169cDWd3ik5OT2bJlC40bZ02p07ZtWwYNGsSGDRuYOXNmjrK//vprrl8ve42LIm/ONaz4n6crs1525sDlv9l+7g7nbsWw7ewdtp29g0tNK4a61cGzWU2sTI2UDlcI8YRCJalFixaxaNGiXPdNmzYtxzaVSkVgYMFTye/fvx83NzddggJo37499evXZ//+/bkmqbi4OIKDgxk9erQuQQFUrVqV1q1bc/r0ad22u3fvYmNjo0tQAE2aNMHa2ppr167lKDskJIQ1a9YwYcIEPv300wLjF2WLmbGaAS1rM6Blba5HJLD9XDg7A+5y9X48c/dcYdH+IPo0qcGwNnVobm+NRgvHQyK5ej8elyeqE4UQJafAJNWvX7/ncuG4uDjCw8NznefPxcWFEydO5HqepaUlBw8e1EtQ2WJiYlCr/+nxVbduXfz8/IiOjta1ccXGxpKQkICdnZ3eudnVfB06dOCVV16RJFXOOVSvxNw+jZne04lfrz5g+9lwzoRFscP/Ljv87+JoZ0m6RkNEXCop6ZmYyWBhURZY2OXdi8+8bPa+LjBJLV68+LlcOCIiAiDXdqFq1aqRkJBAQkIClSrpj3VRq9XUq1cvxznBwcEEBATQseM/YwTGjh3LsWPHmDp1KrNmzUKlUrF06VKMjIwYMWKE3vnffPMNt2/f5ssvvyQjI6MYXqEoC0yN1Hg2q4Vns1rcfJTE9nN32Ol/l2uRiXrHJadlcjE8luMhkbm2gQlRKuQ2DmqHN8Tcgle/KuloioVi3ZuSkpIAcn0iMjExASA5OTlHksqrrOz2pXHjxum216xZk/Hjx7NgwQLdXIJqtZrVq1frVQFev36dL774gnnz5vHCCy9w9+6zrVckKxP/w9/fX+kQiqSHHXTpacNnZ+M4Hf5Yb19KWiaHzwdjnVy21rMqa/egvFLqPhjYj0FT3xTCkyC87P0tKJaktIWYWv7fy9PnJiUlhTfffJPg4GDGjx+Pm5ubbt+qVatYs2YNbm5uDB48mMzMTLZv387kyZNZvXo1Xbt2JTMzk1mzZtGyZcs8O2oUlaurqy7RVmT+/v5ldh7HJMsILmy9QHL6PwOBzYzVdGvViJZl6EmqLN+D8kTuQ/5SU1Pz/HKvWJIyNzcHyHWp+extuQ0iflJ8fDzjx48nICCAAQMGMGXKFL1969atw9XVlQ0bNujaqnr37s3AgQOZO3cuHTt2ZMOGDYSEhLB161aio6N150JWAoyOjsba2hoDgyIvvSXKMHcnO5rVscYvNApAN4Gtu5NdAWcKUUo9jofji8GiKrz4rtLRFJpin7zZXdQfPnyYY19kZCRWVla6RJabqKgoRo4cSUBAAEOGDGHhwoV6T163bt0iLS2NPn366HWmMDIyom/fvjx69IiwsDBOnjxJeno6gwYNol27drRr107XWWTdunW0a9cu1y72onzLHixsZZr1PW6Bp6t0mhBl24O/4I8v4fflZWrZecWepKysrKhduzZXr17NsS8wMBBXV9c8z01MTMTHx4egoCC8vb2ZPXt2jmOyBwJnZuact02j0ej+O3PmTN2TU7ZHjx4xffp0PD09efXVV6lWrVqRXpsoH9QGKqpbmRL/OBGXWlaSoETZVq8jdJ0DDj3AzFrpaApN0XlhevTowaZNmwgNDdWNlfLz8+PmzZv4+Pjked78+fMJCgpi5MiRuSYoyJqp3c7Ojt27dzNixAhdG1Fqaip79uzBxsYGBwcHjIxyDt7M7jhhb29P+/btn/VlijLM1iLry050UprCkQhRDDpNVzqCIlM0Sb3++uv4+vri7e3NmDFjSE1N5dtvv8XFxUXXGy88PJyAgABatGiBvb09oaGh+Pr6YmVlhbOzM76+vjnK9fT0RK1WM2/ePCZNmsTAgQMZOHAgGo2GnTt3EhYWpuuKLkR+JEmJcuvBZajyn1K/kq+iScrW1pbvv/+exYsXs3r1akxNTenWrRszZszQVdedO3eO2bNns3jxYuzt7XUT0cbHx+f5FJWd4Lp37853333Hl19+ycqVKwFo3Lgxa9eufeaJcUXFkJ2klfe5DQAAGBVJREFUYiRJifLE7zM4NC/ryarLe0pHky/Fp4Fu0KAB33zzTZ77+/fvT//+/XW/Dxs2jGHDhhW6/OzOEEVRu3ZtQkJCinSOKJ+yk1SUJClRntRqCSoDyCz9f9eKJykhSjN5khLlUt328M5fULmW0pEUSAb/CJEPeZIS5VYZSFAgSUqIfOmepJIlSYly6l4AbB8OaUlKR5IrSVJC5MPG/P+fpBIlSYlySKuFfVMgeB+c+VLpaHIlbVJC5KOKpTxJiXJMpYJeyyBoL7R9Q+lociVJSoh8ZD9JRSelodVqCzXpsRBlir1b1k8pJdV9QuTD1EiNhbGa9Ewtiamyzpgo5zSZEBWqdBR6JEkJUQAbmXVCVAQJEbDWHTb0gdQEpaPRkSQlRAGqSJISFYFFVTBQZ/3E3FI6Gh1pkxKiAPIkJSoEAzUM2piVrIwtlI5GR5KUEAWQSWZFhWFTV+kIcpDqPiEKYGsuSUpUMJkZ8McaCMy5ykRJkycpIQpg+/9jpaJlrJSoKIJ+hoOzwPIF+E83Rav/JEkJUQDdk5TMOiEqisavgus++O8gxdunJEkJUQCZv09UOAYGMPA7paMApE1KiALJTOiiwkuMzJrnTwGSpIQogKwpJSo0/w2wujlc2q7I5SVJCVEAeZISFZraBNISIfwPRS4vbVJCFMDK1Ai1gYqExxmkZ2owUst3O1GBNB0KNvWgbjtFLi//2oQogIGBChtzI0Cq/EQFpFIplqBAkpQQhaJbskN6+ImKLDYcjswHjabELinVfUIUgm5qJBkrJSoqjQY2vQLRYWDbAJq/ViKXlScpIQohu7pvy593OBIUQaZGme64QijGwADc38sa6NugS4ldVp6khChApkbLhfBYAPZf/ptjIZE0s7dms08b1AayUq+oQJoMyvopQfIkJUQBjodE6k0um5yWycXwWI6HRCoYlRClQAksjihJSogCXL0fT3qmfvVeSlomgffjFYpICIUlRsK2YbDxlefeiUKSlBAFcKlphbmxWm+bmbGaxjWtFIpICIUZmcH9i/DoOjwMfq6XkjYpIQrg7mRHM3trLobHkpKWiZmxmmb21rg72SkdmhDKMKkEgzaAdR2wqvFcLyVJSogCqA1UbPZpw/GQSALvx9O4phXuTnbSaUJUbHXalMhlJEkJUQhqAxUeztXxcK6udChClB7LHCApjw5EFnYw/fozX0LapIQQQjydvBJUQfuKQJKUEEKIUkuSlBBCiFJLkpQQQohSS5KUEEKIUkuSlBBCiFJLkpQQQoinY5HPgPb89hWBjJMSQgjxdIphHFRB5ElKCCFEqSVJSgghRKklSUr8X3t3Hl3jmQdw/BsR2SzZLGMZTOumCaKiYUSPmogtC60hTE0kjBmKaqWIqMZWQ8kIJpYZQhdqiUockyaaEyYNMsWJai2JBEMyNSEushGJvPNHzn3r9ibcm2mSi9/nnJ7Ks73P+z7n3N993ve57yOEEGZLgpQQQgizJUFKCCGE2ZIgJYQQwmxJkBJCCGG2JEgJIYQwWxKkhBBCmK1GD1J5eXnMnDmTvn370rdvX+bNm4dWq31ivfT0dN5880169epF7969CQ0N5dtvvzUod/bsWSZNmsTLL7+Mp6cn06ZN4/Lly3VuTwghRMNp1CB1+/ZtQkJC+Pbbb5kyZQqTJk3i8OHDTJo0iQcPHtRa78SJE/zxj3+kuLiY2bNnM2PGDK5du8bvf/97vvvuO7Xc5cuXCQ4OJjs7m+nTpzNt2jTOnDnDm2++SUFBgcntCSGEaGBKI1qzZo3i5uam5ObmqmnHjh1TNBqNsmfPnlrrjRo1Shk0aJBSVlampt28eVPx8vJSQkND1bTIyEhFo9Eo586dU9POnDmjaDQaZeXKlSa39yT3799XTp06pdy/f9/oOs+yU6dONXYXnnsyBuZBxuHxHvfZ2agzqcTERPr27csLL7ygpnl7e9O1a1cSExNrrHP37l2ysrIYPnw4tra2arqLiwteXl6cPn1aTcvPz8fR0RF3d3c1zcPDAwcHBy5evGhye0IIIRpWo70F/e7du+Tl5TFs2DCDvO7du5OWllZjvebNm5OcnKwXUHRu376NpaWl+nfnzp05fvw4Wq0WJycnAO7cuUNxcTFt2rQxuT0hhBANq9GClO6ZUNu2bQ3yWrduTXFxMcXFxbRo0UIvz9LSki5duhjUycrKIjMzk1dffVVNmzJlCkeOHCEsLIz58+djYWHBqlWrsLKyIjg42OT2nkRRFIDHPk973pSXlzd2F557MgbmQcahdo/7zGy0IFVaWgpQ4wzG2toagLKyMoMgVVtb4eHhAPzpT39S09u3b8/UqVNZtmwZo0aNAqqD0vr16/VuARrb3pNUVFQAqLcSRfXqStG4ZAzMg4xD3TRakNLNOh7HwsLiiWXu3bvHW2+9RVZWFlOnTqVv375q3tq1a9m0aRN9+/YlKCiIhw8fsnv3bt59913Wr1+Pj4+PSe09ib29PRqNBisrK6P6LoQQ4sd40KxZM4O8RgtSdnZ2QM1TYF1a8+bNH9tGUVERU6dOJTMzk9/+9rfMnj1bLy82NpYePXrw8ccfq8+W/P39GTNmDB988AGvvvqq3kV5XHvGaNKkiVEzPyGEEMZptNV97du3B+DmzZsGeTdu3KBly5ZqIKvJrVu3mDhxIpmZmYwbN47ly5frzV7+/e9/8+DBAwICAvQWP1hZWREYGEhhYaHej3qf1J4QQoiG12gzqZYtW9KxY0fOnTtnkHf+/Hl69OhRa92SkhL+8Ic/cOHCBUJDQ4mIiDAoo5shPXz40CCvqqpK7//GtCeEEKLhNervpIYOHUpGRgaXLl1S044fP86VK1fw8/Ortd7SpUu5cOECEydOrDWgdOvWjTZt2hAfH693S7G8vJyEhAQcHR3p1q2b0e0JIYRoeBaKMSsY6olWq1Vvx02ePJny8nK2bt3KL3/5S3bv3k2zZs3Iy8sjMzMTT09POnXqxKVLl/Dz86Nly5ZERETU+Dsm3Uq+lJQUZs2axYsvvsiYMWOoqqriiy++IDc3l1WrVjFy5EiT2hNCCNGwGjVIQfX79VasWMGpU6ewsbHhtddeY968eeqPb/fv309ERAQrVqxg9OjR7Nq1i8WLFz+2zezsbPXfGRkZbNy4ke+//x4Ad3d3pk2bxsCBAwFMbk8IIUTDafQgJYQQQtSm0bfqEEIIIWojQUr8X7KysujRowd//etfG6SeMGTKtRwzZgyurq4G/82aNasBevpsM2UctFotCxcuxNvbG09PT4KDg2X/ulo02hJ08fSrrKwkIiJCfR1UfdcThky5loqicOnSJXx9fRk6dKheXocOHeqri88FU8ahpKSECRMmcOPGDUJDQ2nZsiU7d+4kJCSEuLg4NBpNA/T46SFBStTZ3/72N3JychqsnjBkyrXMz8+nrKyMwYMHy4rVn5kp47BlyxauXLnCZ599hpeXFwB+fn74+vqydetWVq1aVZ9dferI7T5RJ9nZ2WzatInp06c3SD1hyNRrmZubC6C3f5v4/5kyDoqiEB8fz6BBg9QABdU7P8ybN49XXnmlPrv6VJIgJUymu7UxYMAARo4cWe/1hKG6XEvdN31dkCorK6u3/j0vTB2H/Px8CgoK8Pb2BqqDlm5HiAkTJhAUFFSv/X0aSZASJtuyZQtXr15lyZIlDVJPGKrLtczJycHe3p4VK1bQu3dvevfuja+vb627YIsnM3Ucrl69CoCzszMfffQRr7zyCp6engwZMoTDhw/XZ1efWhKkhElycnLYsGED4eHhtGvXrt7rCUN1vZa5ubmUlpZSXFzMqlWr+POf/4y9vT1hYWEkJCTUY4+fTXUZh6KiIgDWrVtHWloa77//Ph999BE2NjbMmDGD48eP12eXn0qycEIY7eHDh8yfP58+ffqYdFuirvWEof/nWgYFBVFVVcWECRPUNH9/fwICAli9ejWBgYE1vhZMGKrrOOh2oC0qKuLQoUO0atUKAB8fH4YMGcJf/vIX9VagqCZBShgtNjaW7OxsPv/8c7RaLfDjN8N79+6h1WpxcHCgSZMmP0s9Yej/uZa/+93vDNJsbGwYNWoUMTEx5Obm4urqWr8n8Iyo6zjoth8aOnSoGqCgelcIHx8f4uPjKS0txd7evoHOxPxJkBJGS09Pp6KigrFjxxrkxcbGEhsbS2pqKh07dvxZ6glD9XEtde/JlIUUxqvrOLRt2xb48Zo/ysnJCUVRKCsrkyD1CAlSwmjh4eHqt0WdwsJC5s6dy6hRo3j99ddp3br1z1ZPGKrrtSwoKGDy5MmMGDGCmTNn6uVduXIFQL4kmKCu49CtWzeaNWum/hzgUfn5+VhbW9cYwJ5nEqSE0WraiDI/Px+ATp061Xovva71hKG6Xsu2bdtSVFREXFwcoaGhNG/eHIAffviB/fv3069fP/miYIK6joOdnR0+Pj6kpqaSk5Oj7mmXl5fH4cOH8fX1leeCPyFBSvzsfroHmGh4NY3BokWLmDFjBuPHj2fs2LGUlpayc+dOmjZtyqJFixq5x8+mmsZh7ty5nDhxgokTJzJx4kSsrKz49NNPsbGxISwsrJF7bH7kSbX42Z08eZJ58+Zx8uTJxu7Kc6umMfD19WXDhg3Y2toSFRXF9u3befnll9m1a5e8haKe1DQOHTt2ZO/evXh5eREbG8umTZtwc3Nj9+7d8qWuBrKflBBCCLMlMykhhBBmS4KUEEIIsyVBSgghhNmSICWEEMJsSZASQghhtiRICSGEMFsSpIQQQpgteeOEED8xf/584uPjDdKbNWuGi4sL/fv3JywsDBcXl0bonXkpLCxk3759fP3111y6dInS0lIcHR3p1KkTQ4cOZdSoUTg6OtZY98qVK0RHR/Ovf/2Le/fu0bVrVyZPnszrr7+uV660tJR169Zx6NAh7t69i4eHB+Hh4XTv3r0hTlE0MvkxrxA/oQtSEREReh+wJSUlZGRkkJKSgqurK/v27aNZs2aN2NPGtXfvXlauXAnAb37zG3r27EmLFi24efMm58+f5/Dhw9jZ2bFy5Up8fHz06mq1WgICAnj48CHBwcE4OjqSlJTEyZMnWbBgASEhIWrZqVOncuzYMYKDg+nQoQM7duzgxo0bxMfH07lz5wY9Z9EIFCGEnvDwcEWj0Sh5eXk15i9atEjRaDRKYmJiA/fMfMTExCgajUaJjIxU7t69W2OZW7duKe+++67i6upqcK2WL1+uuLm5KRcuXFDTqqqqlPHjxyu9e/dW7t+/ryiKohw9elTRaDTKnj171HKFhYWKl5eXEhYWVg9nJsyNPJMSwkRvvPEGAGfOnGnknjSOtLQ01q9fz+LFi1myZAktW7assZyTkxPR0dGEhISwaNEirl+/ruadOHECNzc3XnrpJTXNwsKC4cOHU1paSnZ2NgCJiYnY2trq3QJ0dnZm+PDhpKamUl5eXk9nKcyFBCkhTGRrawuA8sid8iNHjjB+/Hh69eqFl5cXb7/9trpPE8CUKVPo168flZWVem3l5+fj6upKTEyM0W0BuLq68ve//53t27fj6+tLjx49CAwMJCkpyaDc/PnzDc6hpnRjjltZWcmyZcsYPXq0utPvf//7X+bMmYOXlxc+Pj7s3buXf/7zn7i6upKWlsbcuXNp3bo1n332mdrO5s2biYqKMujX7du3AWjatPpx+dmzZ9U9mB7VvXt37t27x6VLlwzaEM8WCVJCmCg9PR0Ad3d3APbv389bb72Fra0tc+fOJTQ0lNOnTxMUFKR+yAcGBnLnzh2OHz+u19aXX36p5hvbls6uXbv4+OOPCQoKYt68eZSVlTF79mwuXrxo8jkZe9zU1FRu3brFggULgOqtKMaNG0dmZiYzZsxg9OjRrFixgo0bNwLV+y41bdqUcePGqecK0K5dO7p27arXh/Lycvbv30/z5s158cUXgerNGnW72T5Kt/fVDz/8YPK5iqeLrO4TohZFRUVotVr175KSEtLT04mJieGFF17A39+fkpISli9fjp+fH2vWrFHLBgUF4e/vT1RUFBs2bMDX1xdbW1uSk5MZOHCgWi4pKYlevXrRuXNno9vSuXPnDl999ZX6gd2rVy+CgoJITExEo9EYfZ6mHDclJQUfHx9atGgBwPvvv09lZSVxcXG0adMGgC5duvDee+/Rrl07nJ2dAejZsyfXr1+nvLwca2vrGvuxZMkSCgoKePvtt9WZU2lpKTY2NgZldWn37t0z+jzF00mClBC10D17epStrS2DBw9m4cKFWFlZcfjwYUpKSvD19dULaJaWlvz6178mLS2NyspK7O3tGTx4MKmpqVRUVGBlZcWVK1c4f/48CxcuBODYsWNGtaW7FdanTx+93XTd3NwAuHnzpknnacpxMzIyiIiIAODUqVN88803REZGqgEKUIPwo7vXtmrVCoC7d+/qldVZvXo1X3zxBV5eXkybNk0vz8LCota+Py5PPBskSAlRi9WrV+Pi4kJFRQXp6ens3LmTESNGsHjxYnU2cO3aNQBmz55daztarZY2bdoQGBjIP/7xDzIyMhg4cCBffvkllpaW+Pn5mdwWVC9MeJRu9lFVVWXSeRp7XAcHBwoLC2nfvj0AX331FQAjRozQK9ukSfVThEd/x/Sf//yHpk2bGvxmSlEUPvzwQ3bs2IG7uzsbN25UgzBUb7de0+KI+/fvA9C8eXOjz1M8nSRICVELT09POnbsCMBrr71G586d+fDDD7lz5w4bN27EwsJCDQjLli1Ty/6UbhYxYMAAHBwcSEpKYuDAgSQlJdG/f3/1lpgpbcGPwcBUDx8+1Pvb2OPqFjXoAs3Vq1dxcXExCJbff/89oD+TSk1NpWfPnlhZWen1IyIiggMHDuDh4UFsbKzBSsFf/OIX3Lhxw6A/urSanleJZ4sEKSGMFBwcTEZGBqmpqXzyySeEhobSoUMHoHpW4+3trVf+m2++oaqqSp3hWFlZMWLECJKTk7l48SI5OTlMmTJFLW9KW8Zq0qQJDx480EsrLCzU+9vY4+qeQ926dYuuXbtiaWlJWVmZwTF37doF/Bik8vLyiI+PZ+nSpXrlIiMjOXDgAF5eXmzevLnGWZG7uzvJycl6tzkBzp8/j7W1Nd26dTPqOoinl6zuE8IES5cupVWrVqxdu5a8vDy8vb2xtrZm69atVFRUqOUKCgqYPn06UVFRes9NAgMDuX37NmvWrMHW1pYhQ4aoeaa2ZQwXFxeysrL0lss/usrOlOPa2dnh4OBAXl4eUL1Qo6ysjJSUFLVOXFwchw4donXr1jg5OVFYWMj06dPx8PBQVzAC7Nu3j3379tG7d2+2bNlS6227YcOGUVZWpveaKq1WS3JyMsOGDdMLXOLZJCMshAlcXFyYM2cOH3zwAYsXLyY2NpawsDBWrFjBuHHjGDlyJJWVlXz++eeUl5cTHh6uV9/T05MOHTpw5MgR/P39sbe3V/OcnJxMassYAQEBbNu2jZkzZzJo0CDOnTtHUlKS3i06U47bv39/kpKSeOONNxg7dizbtm3jvffeY+TIkRQUFPDdd9/h5OSEVqtlwYIFHDlyhFatWhEdHY2lpSVQfZtv3bp1QPXrlHTPth41YMAAXFxcGDRoEP369WPJkiXk5eXRtm1bduzYgaIozJw50+TrIZ4+EqSEMNHYsWNJSEjg6NGjJCQkEBoaStu2bdm+fTvR0dHY2NjQvXt3Vq9eTZ8+ffTqWlhYEBgYyObNmwkICDBo25S2jPHOO+9QWVlJYmIiR48epVevXnzyySfMmTOnTscNCAhg1qxZZGVl8dJLL7Ft2zaWLFnCwYMH6dOnD7t37+brr78mJiaGtLQ0/P39eeedd7Czs+Ps2bO0adOG4uJi9ZnSo0veH/Xpp5+qL/DdsGEDUVFR7Nmzh4qKCjw8PFizZo28t+85IS+YFUKYZMKECVy/fp24uDh10cfjKIrCwoULOXjwIAkJCfzqV79qgF6KZ4U8kxJCmGTt2rVA9fO1gwcPGqwWfNTly5cJCQnhwIEDREdHS4ASJpOZlBDCZFqtlsjISFJSUnB0dGTQoEF06dIFZ2dn7t+/z40bNzh58iSnT5+ma9eurFq1Cg8Pj8butngKSZASQtRZdnY2Bw4cIDMzk2vXrlFUVISVlRXOzs54eHjg6+vLsGHD1EUTQphKgpQQQgizJc+khBBCmC0JUkIIIcyWBCkhhBBmS4KUEEIIsyVBSgghhNmSICWEEMJs/Q8jStC50Zf8mQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hypervolume of original: 0\n",
      "Hypervolume of new: 0\n",
      "Coverage of original over new: 0.0\n",
      "Coverage of new over original: 1.0\n",
      "Spacing of original: 0.016266745218389864\n",
      "Spacing of new: 0.01442780879644121\n"
     ]
    }
   ],
   "source": [
    "PLOTS_DIR = \"plots_ADAMIZE\"\n",
    "if not os.path.exists(PLOTS_DIR):\n",
    "    os.mkdir(PLOTS_DIR)\n",
    "plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-03_00-45-30.log\", \"run_example_original_2020-07-29_21-20-35.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_06-56-25.log\", \"run_example_original_2020-07-29_21-20-35.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_one(\"run_example_original_2020-07-29_21-20-35.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> images/plots_losses_metrics_adamize_FINAL_ml.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "import seaborn as sns; sns.set()\n",
    "sns.set_style(\"whitegrid\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "#from pygmo.core import hypervolume\n",
    "import matplotlib. pyplot as plt\n",
    "\n",
    "def get_hypervolume(scores):\n",
    "    \"\"\"Computes the hypervolume of pareto front:\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    The higer the volume the better the pareto set.\n",
    "    \"\"\"\n",
    "    scores = -scores\n",
    "    hv = 0#hypervolume(scores)\n",
    "    d = scores.shape[1]\n",
    "    return 0#hv.compute([0.0]*d)\n",
    "    \n",
    "def is_dominated(p, S):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    for s in S:\n",
    "        if(np.all(s>=p)):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def coverage(S1, S2):\n",
    "    \"\"\"Computes the coverage scores.\n",
    "    Arguments:\n",
    "        S1 - one pareto front.\n",
    "        S2 - another pareto front.\n",
    "        \n",
    "    coverage(S1, S2) gives the proportion of points in S2 weakly dominated by at least one point in S1\n",
    "    \"\"\"\n",
    "    count = 0\n",
    "    for s in S2:\n",
    "        if(is_dominated(s, S1)):\n",
    "            count = count + 1\n",
    "    return(count/len(S2))\n",
    "\n",
    "def distance_to_closest_neighbor(s, scores):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    min_distance = 2*scores.shape[1]\n",
    "    for s_j in scores:\n",
    "        distance = np.sum(abs(s_j - s))\n",
    "        if(distance < min_distance):\n",
    "            min_distance = distance\n",
    "    return(min_distance)\n",
    "\n",
    "\n",
    "def spacing(scores):\n",
    "    \"\"\"Computes the spacing score.\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    \"\"\"\n",
    "    distances = []\n",
    "    for i, s in enumerate(scores):\n",
    "        d_i = distance_to_closest_neighbor(s, np.delete(scores, i, axis=0))\n",
    "        distances.append(d_i)\n",
    "        # print(d_i)\n",
    "    distances = np.array(distances)\n",
    "    d_mean = np.mean(distances)\n",
    "    \n",
    "    total=0\n",
    "    for d in distances:\n",
    "        total+=((d-d_mean)*(d-d_mean))\n",
    "    return np.sqrt(total/float(len(scores) - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "def identify_pareto(scores):\n",
    "    # Count number of items\n",
    "    population_size = scores.shape[0]\n",
    "    # Create a NumPy index for scores on the pareto front (zero indexed)\n",
    "    population_ids = np.arange(population_size)\n",
    "    # Create a starting list of items on the Pareto front\n",
    "    # All items start off as being labelled as on the Parteo front\n",
    "    pareto_front = np.ones(population_size, dtype=bool)\n",
    "    # Loop through each item. This will then be compared with all other items\n",
    "    for i in range(population_size):\n",
    "        # Loop through all other items\n",
    "        for j in range(population_size):\n",
    "            # Check if our 'i' pint is dominated by out 'j' point\n",
    "            if all(scores[j] >= scores[i]) and any(scores[j] > scores[i]):\n",
    "                # j dominates i. Label 'i' point as not on Pareto front\n",
    "                pareto_front[i] = 0\n",
    "                # Stop further comparisons with 'i' (no more comparisons needed)\n",
    "                break\n",
    "    # Return ids of scenarios on pareto front\n",
    "    return population_ids[pareto_front]\n",
    "\n",
    "def get_pareto_points(metric1, metric2):\n",
    "\n",
    "    scores = np.transpose(np.array([metric1, metric2]))\n",
    "\n",
    "    x = scores[:, 1]\n",
    "    y = scores[:, 0]\n",
    "    \n",
    "    pareto = identify_pareto(scores)\n",
    "    pareto_front = scores[pareto]\n",
    "    \n",
    "    pareto_front_df = pd.DataFrame(pareto_front)\n",
    "    pareto_front_df.sort_values(0, inplace=True)\n",
    "    pareto_front = pareto_front_df.values\n",
    "    \n",
    "    x_all = scores[:, 1]\n",
    "    y_all = scores[:, 0]\n",
    "    x_pareto = pareto_front[:, 1]\n",
    "    y_pareto = pareto_front[:, 0]\n",
    "    \n",
    "    return x_pareto, y_pareto\n",
    "\n",
    "def plot_two_pareto(recall1, revenue1, recall2, revenue2):\n",
    "    pareto_new = get_pareto_points(recall1, revenue1)\n",
    "    pareto_original = get_pareto_points(recall2, revenue2)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='#1f77b4', linewidth=2, marker=\".\", linestyle='-', markersize=10, label='Vanilla SMSGD')\n",
    "    #plt.scatter(pareto_original[0], pareto_original[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "\n",
    "    plt.plot(pareto_new[0], pareto_new[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "    #plt.scatter(pareto_new[0], pareto_new[1], color=\"darkblue\")\n",
    "\n",
    "    plt.xlabel('Revenue@20', fontsize=18)\n",
    "    plt.ylabel('Recall@20', fontsize=18)\n",
    "    plt.ylim((0.40, 0.425))\n",
    "    plt.tick_params(labelsize=18)\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend(prop={'size':14},loc='lower left')\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.pdf\", bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    \n",
    "    pareto_original = np.array(list(zip(pareto_original[0], pareto_original[1])))\n",
    "    pareto_new = np.array(list(zip(pareto_new[0], pareto_new[1])))\n",
    "    print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_one(file_name, new_format=True):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "        \n",
    "    \n",
    "    plt.plot(losses)\n",
    "    plt.ylabel(\"loss\")\n",
    "    plt.show()\n",
    "    \n",
    "    if new_format:\n",
    "        plt.plot(loss1)\n",
    "        plt.ylabel(\"loss 1\")\n",
    "        plt.show()\n",
    "\n",
    "        plt.plot(loss2)\n",
    "        plt.ylabel(\"loss 2\")\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall)\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue)\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plot_one_pareto(recall, revenue)\n",
    "    \n",
    "def plot_one_pareto(recall1, revenue1):\n",
    "    pareto_original = get_pareto_points(recall1, revenue1)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.scatter(pareto_original[0], pareto_original[1])\n",
    "    \n",
    "    max_recall = max(recall1)\n",
    "    max_revenue = max(revenue1)\n",
    "    plt.scatter([max_revenue], [max_recall], color='orange', marker=\"*\", label=\"Utopia Solution\")\n",
    "\n",
    "    plt.xlabel('Revenue@20')\n",
    "    plt.ylabel('Recall@20')\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.png\", dpi=200)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_two(file_name1, file_name2, new_format=True):\n",
    "    with open(file_name1) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses1 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall1 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall1 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss1_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    with open(file_name2) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses2 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall2 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall2 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss2_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    plt.plot(losses1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(losses2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Loss\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/1_loss.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    if  new_format:\n",
    "        plt.plot(loss1_1, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_1, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Relevance loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/2_relevance_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "        \n",
    "        plt.plot(loss1_2, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_2, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Revenue loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/3_revenue_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(recall2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/4_recall.png\", dpi=200)\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(revenue2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/5_revenue.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    plot_two_pareto(recall1, revenue1, recall2, revenue2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_optim_info(file_name):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    optim_info = [x for x in log_file if x.startswith(\"Optimiser:\")]\n",
    "    for line in optim_info:\n",
    "        print(line.strip())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logs = os.listdir(\"logs_adam_per_obj_final\")\n",
    "# logs = [os.path.join(\"logs_adam_per_obj_final\", x) for x in logs if x.startswith(\"run_\")]\n",
    "# logs = sorted(logs)\n",
    "\n",
    "# for log in logs:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_2020-07-23_15-01-10.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cherry_picked = [\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_10-24-37.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_16-36-00.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_03-35-55.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_05-07-45.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_02-47-17.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_12-09-18.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_15-16-44.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_21-32-28.log\",\n",
    "# ]\n",
    "\n",
    "# for log in cherry_picked:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_2020-07-23_15-01-10.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_03-35-55.log\", \"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hypervolume of original: 0\n",
      "Hypervolume of new: 0\n",
      "Coverage of original over new: 0.0\n",
      "Coverage of new over original: 1.0\n",
      "Spacing of original: 0.19122447475046203\n",
      "Spacing of new: 0.33652789282838785\n"
     ]
    }
   ],
   "source": [
    "PLOTS_DIR = \"plots_ADAMIZE\"\n",
    "if not os.path.exists(PLOTS_DIR):\n",
    "    os.mkdir(PLOTS_DIR)\n",
    "plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_12-09-18.log\", \"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_one(\"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plots_losses_metrics_adamize_FINAL_ml.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "import seaborn as sns; sns.set()\n",
    "sns.set_style(\"whitegrid\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "#from pygmo.core import hypervolume\n",
    "import matplotlib. pyplot as plt\n",
    "\n",
    "def get_hypervolume(scores):\n",
    "    \"\"\"Computes the hypervolume of pareto front:\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    The higer the volume the better the pareto set.\n",
    "    \"\"\"\n",
    "    scores = -scores\n",
    "    hv = 0#hypervolume(scores)\n",
    "    d = scores.shape[1]\n",
    "    return 0#hv.compute([0.0]*d)\n",
    "    \n",
    "def is_dominated(p, S):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    for s in S:\n",
    "        if(np.all(s>=p)):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def coverage(S1, S2):\n",
    "    \"\"\"Computes the coverage scores.\n",
    "    Arguments:\n",
    "        S1 - one pareto front.\n",
    "        S2 - another pareto front.\n",
    "        \n",
    "    coverage(S1, S2) gives the proportion of points in S2 weakly dominated by at least one point in S1\n",
    "    \"\"\"\n",
    "    count = 0\n",
    "    for s in S2:\n",
    "        if(is_dominated(s, S1)):\n",
    "            count = count + 1\n",
    "    return(count/len(S2))\n",
    "\n",
    "def distance_to_closest_neighbor(s, scores):\n",
    "    \"\"\"Helper function.\n",
    "    \"\"\"\n",
    "    min_distance = 2*scores.shape[1]\n",
    "    for s_j in scores:\n",
    "        distance = np.sum(abs(s_j - s))\n",
    "        if(distance < min_distance):\n",
    "            min_distance = distance\n",
    "    return(min_distance)\n",
    "\n",
    "\n",
    "def spacing(scores):\n",
    "    \"\"\"Computes the spacing score.\n",
    "    Arguments:\n",
    "        scores - the pareto front\n",
    "    \"\"\"\n",
    "    distances = []\n",
    "    for i, s in enumerate(scores):\n",
    "        d_i = distance_to_closest_neighbor(s, np.delete(scores, i, axis=0))\n",
    "        distances.append(d_i)\n",
    "        # print(d_i)\n",
    "    distances = np.array(distances)\n",
    "    d_mean = np.mean(distances)\n",
    "    \n",
    "    total=0\n",
    "    for d in distances:\n",
    "        total+=((d-d_mean)*(d-d_mean))\n",
    "    return np.sqrt(total/float(len(scores) - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "def identify_pareto(scores):\n",
    "    # Count number of items\n",
    "    population_size = scores.shape[0]\n",
    "    # Create a NumPy index for scores on the pareto front (zero indexed)\n",
    "    population_ids = np.arange(population_size)\n",
    "    # Create a starting list of items on the Pareto front\n",
    "    # All items start off as being labelled as on the Parteo front\n",
    "    pareto_front = np.ones(population_size, dtype=bool)\n",
    "    # Loop through each item. This will then be compared with all other items\n",
    "    for i in range(population_size):\n",
    "        # Loop through all other items\n",
    "        for j in range(population_size):\n",
    "            # Check if our 'i' pint is dominated by out 'j' point\n",
    "            if all(scores[j] >= scores[i]) and any(scores[j] > scores[i]):\n",
    "                # j dominates i. Label 'i' point as not on Pareto front\n",
    "                pareto_front[i] = 0\n",
    "                # Stop further comparisons with 'i' (no more comparisons needed)\n",
    "                break\n",
    "    # Return ids of scenarios on pareto front\n",
    "    return population_ids[pareto_front]\n",
    "\n",
    "def get_pareto_points(metric1, metric2):\n",
    "\n",
    "    scores = np.transpose(np.array([metric1, metric2]))\n",
    "\n",
    "    x = scores[:, 1]\n",
    "    y = scores[:, 0]\n",
    "    \n",
    "    pareto = identify_pareto(scores)\n",
    "    pareto_front = scores[pareto]\n",
    "    \n",
    "    pareto_front_df = pd.DataFrame(pareto_front)\n",
    "    pareto_front_df.sort_values(0, inplace=True)\n",
    "    pareto_front = pareto_front_df.values\n",
    "    \n",
    "    x_all = scores[:, 1]\n",
    "    y_all = scores[:, 0]\n",
    "    x_pareto = pareto_front[:, 1]\n",
    "    y_pareto = pareto_front[:, 0]\n",
    "    \n",
    "    return x_pareto, y_pareto\n",
    "\n",
    "def plot_two_pareto(recall1, revenue1, recall2, revenue2):\n",
    "    pareto_new = get_pareto_points(recall1, revenue1)\n",
    "    pareto_original = get_pareto_points(recall2, revenue2)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='#1f77b4', linewidth=2, marker=\".\", linestyle='-', markersize=10, label='Vanilla SMSGD')\n",
    "    #plt.scatter(pareto_original[0], pareto_original[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "\n",
    "    plt.plot(pareto_new[0], pareto_new[1], color='#ff7f0e', linewidth=2, marker=\"s\", linestyle=':', markersize=7, label='Adamized SMSGD')\n",
    "    #plt.scatter(pareto_new[0], pareto_new[1], color=\"darkblue\")\n",
    "\n",
    "    plt.xlabel('Revenue@20', fontsize=18)\n",
    "    plt.ylabel('Recall@20', fontsize=18)\n",
    "    plt.ylim((0.40, 0.425))\n",
    "    plt.tick_params(labelsize=18)\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend(prop={'size':14},loc='lower left')\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.pdf\", bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    \n",
    "    pareto_original = np.array(list(zip(pareto_original[0], pareto_original[1])))\n",
    "    pareto_new = np.array(list(zip(pareto_new[0], pareto_new[1])))\n",
    "    print(\"Hypervolume of original: {}\".format(get_hypervolume(pareto_original)))\n",
    "    print(\"Hypervolume of new: {}\".format(get_hypervolume(pareto_new)))\n",
    "    print(\"Coverage of original over new: {}\".format(coverage(pareto_original, pareto_new)))\n",
    "    print(\"Coverage of new over original: {}\".format(coverage(pareto_new, pareto_original)))\n",
    "    print(\"Spacing of original: {}\".format(spacing(pareto_original)))\n",
    "    print(\"Spacing of new: {}\".format(spacing(pareto_new)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_one(file_name, new_format=True):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "        \n",
    "    \n",
    "    plt.plot(losses)\n",
    "    plt.ylabel(\"loss\")\n",
    "    plt.show()\n",
    "    \n",
    "    if new_format:\n",
    "        plt.plot(loss1)\n",
    "        plt.ylabel(\"loss 1\")\n",
    "        plt.show()\n",
    "\n",
    "        plt.plot(loss2)\n",
    "        plt.ylabel(\"loss 2\")\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall)\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue)\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.show()\n",
    "\n",
    "    plot_one_pareto(recall, revenue)\n",
    "    \n",
    "def plot_one_pareto(recall1, revenue1):\n",
    "    pareto_original = get_pareto_points(recall1, revenue1)\n",
    "    \n",
    "    plt.plot(pareto_original[0], pareto_original[1], color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.scatter(pareto_original[0], pareto_original[1])\n",
    "    \n",
    "    max_recall = max(recall1)\n",
    "    max_revenue = max(revenue1)\n",
    "    plt.scatter([max_revenue], [max_recall], color='orange', marker=\"*\", label=\"Utopia Solution\")\n",
    "\n",
    "    plt.xlabel('Revenue@20')\n",
    "    plt.ylabel('Recall@20')\n",
    "    # legend = plt.legend(loc='upper center', shadow=True, fontsize='x-large')\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/6_pareto_front.png\", dpi=200)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_two(file_name1, file_name2, new_format=True):\n",
    "    with open(file_name1) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses1 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall1 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall1 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue1 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss1_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss1_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    with open(file_name2) as f:\n",
    "        log_file = f.readlines()\n",
    "    lines = [x for x in log_file if x.startswith(\"Trainer: Epoch:\")]\n",
    "    losses2 = [float(x.split()[8][:-1]) for x in lines]\n",
    "    if not new_format:\n",
    "        recall2 = [float(x.split()[14][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[15][:-2]) for x in lines]\n",
    "    else:\n",
    "        recall2 = [float(x.split()[18][1:-1]) for x in lines]\n",
    "        revenue2 = [float(x.split()[19][:-2]) for x in lines]\n",
    "        loss2_1 = [float(x.split()[11][1:-1]) for x in lines]\n",
    "        loss2_2 = [float(x.split()[12][:-1]) for x in lines]\n",
    "    \n",
    "    plt.plot(losses1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(losses2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Loss\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/1_loss.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    if  new_format:\n",
    "        plt.plot(loss1_1, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_1, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Relevance loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/2_relevance_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "        \n",
    "        plt.plot(loss1_2, color='b', label=\"Adamized SMSGD\")\n",
    "        plt.plot(loss2_2, color='y', label=\"Vanilla SMSGD\")\n",
    "        plt.ylabel(\"Revenue loss\")\n",
    "        plt.xlabel(\"Epcoh\")\n",
    "        legend = plt.legend()\n",
    "        plt.savefig(PLOTS_DIR + \"/3_revenue_loss.png\", dpi=200)\n",
    "        plt.show()\n",
    "\n",
    "    plt.plot(recall1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(recall2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Recall@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/4_recall.png\", dpi=200)\n",
    "    plt.show()\n",
    "\n",
    "    plt.plot(revenue1, color='b', label=\"Adamized SMSGD\")\n",
    "    plt.plot(revenue2, color='y', label=\"Vanilla SMSGD\")\n",
    "    plt.ylabel(\"Revenue@20\")\n",
    "    plt.xlabel(\"Epcoh\")\n",
    "    legend = plt.legend()\n",
    "    plt.savefig(PLOTS_DIR + \"/5_revenue.png\", dpi=200)\n",
    "    plt.show()\n",
    "    \n",
    "    plot_two_pareto(recall1, revenue1, recall2, revenue2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_optim_info(file_name):\n",
    "    with open(file_name) as f:\n",
    "        log_file = f.readlines()\n",
    "    optim_info = [x for x in log_file if x.startswith(\"Optimiser:\")]\n",
    "    for line in optim_info:\n",
    "        print(line.strip())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logs = os.listdir(\"logs_adam_per_obj_final\")\n",
    "# logs = [os.path.join(\"logs_adam_per_obj_final\", x) for x in logs if x.startswith(\"run_\")]\n",
    "# logs = sorted(logs)\n",
    "\n",
    "# for log in logs:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_2020-07-23_15-01-10.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cherry_picked = [\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_10-24-37.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-30_16-36-00.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_03-35-55.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_05-07-45.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_02-47-17.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_12-09-18.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_15-16-44.log\",\n",
    "# \"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_21-32-28.log\",\n",
    "# ]\n",
    "\n",
    "# for log in cherry_picked:\n",
    "#     print(\"=\"*100)\n",
    "#     print_optim_info(log)\n",
    "#     plot_two(log, \"run_example_2020-07-23_15-01-10.log\")\n",
    "#     print(log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-07-31_03-35-55.log\", \"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYoAAAEJCAYAAACKWmBmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzdeZhU5Z3o8e+pfe/qpap6ozf2fRdEFjEoghCNSzQavcl4TSYTY3RmYrx3GE104oRsGs1kDE6MMVcSY4wiJgIqsgiIstPN0vS+d3V39Vb7cs794zQFbTdNg92A8n6eJ0+sqnNO/bqqeH/vfiRFURQEQRAE4Qw0FzsAQRAE4dImEoUgCIIwIJEoBEEQhAGJRCEIgiAMSCQKQRAEYUC6ix3AUJJlmUAggF6vR5Kkix2OIAjCZ4KiKMRiMaxWKxpN3/bD5ypRBAIBSktLL3YYgiAIn0ljxozBbrf3ef5zlSj0ej2g/rEGg+G8rlFcXMykSZOGMqwhdanHByLGoSJiHBoixrOLRqOUlpYmy9BP+lwlipPdTQaDAaPReN7X+TTnXgiXenwgYhwqIsahIWIcnDN12YvBbEEQBGFAIlEIgiAIAxKJQhAEQRiQSBSCIAjCgESiEARBEAYkEoUgCIIwIJEoBEEQLnGBUIx//PF7bN1Xd1HeXyQKQRCES9wbW8upb/FztMp3Ud5/WBPF+vXrWb58Oddeey0vv/zyGY/bsmUL11xzTfJxeXk5d955JzfeeCO33347R48eHc4wBUEQLog6bzcPP7ud2ubuQZ/T6Y+wbls5AK0doeEKbUDDliiam5t56qmnWLt2LevWreOVV16hrKysz3Gtra2sXr2613OrVq3ivvvuY926dTz44IN8//vfH64wBUEQ+vAHowTDsSG/7rEqH0erfDzxwm66g9FBnfP6ljLC0Tg5Lhst7Z+zRLFz507mzp2L0+nEYrGwdOlSNmzY0Oe4VatWcf/99/d67rbbbmPhwoUAjB07lsbGxuEKUxCEz4h4QmbvseZhfx9FUfg/v97Bz1/eN+TXbusKA9DSHuLHv/+YREIe8PhoLMH6DypZND2XKaMzaOkI9jkmISskZGXIYz3dsCUKr9eLy+VKPna73TQ39/6SX3rpJSZMmMDUqVN7PX/zzTej1WoBeOaZZ1iyZMlwhSkIwmfEO7ur+cHzH1LV2DWs73Ok0kdVYxeHy1uHvAD2dYaxW/T8482TOVTWyp6jAye+Dn+EaCzB5FEZuJxmuoMxQpF4r2MefnYbtz7yFvf/dDO7i4enUj1smwIqSt8P+PQNp0pLS9m0aRMvvvgiTU1N/Z7/k5/8hIMHD/LSSy+d03sXFxefe8Cn2bt376c6f7hd6vGBiHGoiBhPeW93KwDbPzxIW57lnM49lxj/ulMdMA5F4mx8fzceZ/87qp6PippWTHoFp6YVg07i79tK0EUazhhjY7vaPeVtrCWWUMvUrTv24EpRY4onFE7UdpCTZsCki1FeXp683lAatkTh8XjYs2dP8rHX68Xtdicfb9iwgZaWFm655RZisRher5c777yTtWvXEo/H+f73v09zczMvvfRSv/ujD2TSpEnnvRPj3r17mTlz5nmdeyFc6vGBiHGoXKoxHiprYYTHTqrddMFijCdkVr/2NgCWlExmzhx91nNkWeGNrWU4dT6uWTBnUO/THYxy9M8bmTbGxYHSFrTWTGbOLPg0offyxw+2kePRMeeKWcw++jFHq3zMmDGDffv29fs5HiprAbxMnTQOjUbirzs/wJ1TxIyxalna0OpHUeq5ZclEllyRd95xRSKRASvYw9b1NG/ePHbt2oXP5yMUCrFp06bkuAPAAw88wMaNG1m3bh1r1qzB7Xazdu1aAFavXo3f7+eFF1445yQhCMLQaWj1c/9PNyfHBmLxBI/+Zhevbe47MeVMXlhfws9f3ttvL8NgHavyJbtcmnx9++n7U9nQye/eOsKBisEdD7B5Ty2xuMzXV0zEYTVwrKr9vOI9k7auMGkOEwCzJ3jwdYWpqO884/HdQXVA3WbR43KaAXoNaDe1BslP7SQzJd7v+UNl2BKFx+PhoYce4p577uGmm25ixYoVTJkyhfvuu4/Dhw+f8Tyfz8fLL79MZWUlt912GzfeeCM33njjcIUpCJeVbfvr+M7P3sfbfvbCs6M7wg/WfEh1UzcHSlsAaGgNkJAVqpsGN04gywrvflTNln117C7p28U8WPtLW9BoJHJcNppaA4M6p6SiDYDWzsHNXkrICn/fUcnYvFSKclIYm5/Ksere6xYaKzZTeWjtuQXfQ5YVOrpPJYqZ4zxIEnx8tJlgRObFt0ro9Ed6nePvmRlltxhISzGhkeg1oO3zlvC12YcxJ06cV0yDNaw3Llq5ciUrV67s9dzzzz/f57jc3Fw2b94MQFpaGkeOHBnOsAThoguEYpiMOrSa/m8U01ixGcJeYOBunQ5vCd2+ckaM++JZ3/PD4kZ+vnYfsqyw6cNqvrps/BmPTSRknvzdB7R1hXDajdR5/QA0tKj/X9M0uHUAlQ2ddAdj6LQanl9XzPiCNF57v4zuQJRv3TIFg147qOvsO+5lbF4qLqeZ0trB1fKLexJFS9fgatvbD9TT0Brgkf81AYCx+al8fKQZfzCKzaLeMbOhZh9K1EvehFvQ6s6te7s7GCWeUJKJwmk3MmZEKjsONhCNhGjwxcjKsLF0bn7yHP/JFoVZj06rIc1hSrYoQv4mHKF3aOq2MW301ecUy7kSK7Mvc/uOe89p8c+laN22cvYf9yYfd/sqCHYP/YDeUInGEvzjj9/jN3891O/riiLTXLUFQkf6dNfE4ole8/t9TQfw1nyAnBi41lxR38nql/YwOtfJ5JEZvPdxzYAzesprm/jSqE38y7XVzBhlo86r/kbqW9TavK8rjD909pr6oTJ1APq7t0/D6wty74/e4fUtZby3p4bHf/sh4cjZC/FOf4Tyug6mj3WTmWHF2x4ifpZppYqiUFyuJoq2rjiyrKAoClXFf6KrrW/tOyErvPLOcfIz7Vw5KQuAcflpXJlfx/HijQDIcoJ4uAUJhRNlamX2/204yiP/9UHyOlUNnazb9C5VJa9Stu+FXt+Lr2dqbFqKKfnc7Akeqhq7aGqPodNK1DT3bql1B6PotBqMBjWhZjjNyUV3FQf/H3FZy5baWej0w3t3PJEoLmP+YJTH/+dDvvfMNo5dpK0BPq2uQJQX3ixm9R/20NoRQk7EKD/wIpUl63n42e08+eJHyMM8x/xsZFnhxbdKqO6Z1rn3WDPBUIANH1Zyoqd2vOtwY7I7J+z3koiHQA4RCbYkrxOJJfg//7WD//PrHcnnoqF2QCF82nH9OVDqJZ6Q+bevX8ENVxUSDHaz/8M/Eo/2341TV1+JQSdjTFQzz7UJOdJKNJagvqdlAVA3iArGobJWclw2rp45guvm5JOVbuXH357Pg3dM53BZK6t+s/Osi8gOlbWiKDB9rIvMNAuyrJx1hXJNczfdwShj81OJJdTjE/EQbQ178TUd6HP8joP1NLR0c8+swzSU/Q2A0SOczCusJ9a+B0VROF5eiU6jJqiP9+/jUFkLb24pobWlJrke4ujBN8llI60N++hsPUpr/cfJ90gmCvupRLFgWg6Z6RZunpdGQZajT0vNH4pht6gznBrK36HQFaWlI0Q03Ek40MzB5kIcjvQBP4uhIBLFZWx3SRMJWUGv1/Lomp28vqWMfce9xOKJPsc+99dD/Pilj/u5yvBS5AR1x9cTDnj7fX3P0WZkBcKROL98ZT++5mIS8RCNzfWcqO1g1+FGtm7+PVUlrw76PTftruYbT75LJNb3czgfx6p9vPZ+Gb99U51Vsn1/LQ8s2MfXrjjK868f4LdvFvPkix+x+qU9yLKCv6MyeW5XWymg1pCffeUAx2vaqajvpKNb7cuOhtVEc6bP56T6lgBOm5FUh4krJmYyO9+H5N9P9ZG/9DvI3N6mzscvmvo1tFKUqdnNNLYGqG/x40pVB1Wrz9L9FE/IlFS0MmV0BgDf+fI0nv3XxUwsSueaWXk8fM9sapq6eODn7w84//9EbQc6rYZRuU4yM6wANJ5lnOLk+MT1cwsAqPV2Ewmpn1WHr77P8a9vLWfZpBa0sTp8jftRFAWN3IndGEMvBYmEOjh4RN1KSEaHUWniR7/7iBUTyrlv7gFaWuqJRwOka45wpDmdvxxfijUln+aqLSiy+jvydfZtUWS7bDz/f69lUr6FvEwHjV4fpXt+Q7dP3bLDH4xhs+iJRbpoLN/EKGclrR0hAp3q5oClTUay0q0DfhZDQSSKy9iOQw24U808/dAistJtvLC+hMfW7OKpP+7vdZwsK2zbX8euQw19BtuGW7v3MM3V22it/yj53OFDW/G1qV1LH5U0keYw8s0vTeZAaQvvb1WnUDqMYX75zwuZNyWLWHcFvuZjyfPf2FrO3z7uv587kZB55Z3jNLYFkt1Zu4sbufsHG2jr7F2LVRSFkoo24rEY3podZ+z++eCgGuv+0hZKKtqoqqnAZoyS7/QxLe1D3tx2golF6dQ2d7PjUAP+jip0BhtobHS1lpKQFX7/tyNs3V/HvClqt0hJZRuyHCcWUQvrqupKfrF2L3/bUUlTW99CtL7FT7ZLLVD0Og0zC4LIMnR4i/E17qOz9TjVJa8Si6gthkiwhbisxekej86cSa6zmzqvn4ZWP9NGuzDotckuy1/+aT+bdlf3ec+jh7dww9gSZnoO09l6vM/rV03J5umHrsaTbuHHL+3p8/meVF7XQUG2A51WQ2aa+jecPvMpGI7xP+uKeyWPkvI20lNMzJ7gAaDO66exSU1G4YC3T3IMdXuZmVWGTm8lFukiHPDibz+VsDfv3E2LtwZFgYysaeSldqMnwARPGzqNQlPZOpqqtqIhzvtl+ZRUdhIxzyIabsfXpP57OtmiSLX3302Un2nHommj21dGxcE/EA130B2MYjMbCPV0pTp0LcTiMr62KkCi2mfGk35ua0rOh0gUn0HldR1875lttHeHk88pSu8+208+/qRAKMb+4y3Mm5JNeoqZp/95ES/9YCnXzclnx6GGXteuauyiOxhDVjjjzJVwwEtb4+C3PIgnZA6UeonFInS2Hu+3VqsoCs1V2wDwd9QC0NHZTrTpLYo/XEM4HGTfcS+zJ2Ry/ZUF3DTfQ2FaB4rGhlajkOlUuP/WyTjNYeRYF6FwGG97kJf+foQ9ZYF+9/LZVdyItz2EJKndQQDrP6igozvCpt01vY79sLiJR/7rA37/2npqj71BR0tJ8rW9Jer+PLKssONgPVNGZWA2avnJHz4m09YBgKdgMWPdPh5cHuVH37qKER4bf3rnOP6OKmzOAtBn0uUr59+f285r75exdG4+/3rXLIwGLcXlrcTCHYD6uR0rK2Pb/nqe++shvrV6c8/8+1MaWvzkuGwAyIkYDl0ze+qy8MtuqopfoWzf/9Ba/xHlJ9SuOq3SQVRxIEkanGkFZDv8HKtupdMfJddtZ4THRm1zN97OGO9+XMOf3y1Nfodvbi9nzRsHCTS9x8iMdvThI1SX/Lnf7zjbZeP7d89GlmXWb68AINBVR82xN1DkBIqiUF7fycicFGQ5jj5WjU4r9Zr5tOtwI+u2lfPYml10dEfU8YmKViYWpZNiM2I2aqht7qayRv0N6TUxgoFTXa2hcIxrRx9DkfSMnP51ALp9J/C3V6LVW5AVDWXlx3Aau0HvJMU1Fr02wT8v60KSFHZVZZMIVtNctYWKjkzyRxTitBv5y84EZlsWTZXvo8gJfF3qquwzDeDnZTpw2dQEmEhEqTj4B4KhCHaLITnmplfasehj+NtrkQwZxBJa0aIQ+lIUhefXFXOsuj1ZkPnbKzm09YlkczUc8HLg/Sfw1n7U7zVkOc6RHT/m67P3cUWhH0WRkSSJVLuJLy4sQpYVtu471Tw/OSBptxiS7/lJpYfeoPLwH5M10t4x901av1tfzKtvrmPPe09Stu9/6Go9VeNvagugKAqBzmqCXbX4I3q6O2pQFJnjpeoAsFUfYOt7vycUiXPFxEwkSeKGaUEkSSFvzLUARII+DFIArUZBkuD1d/eyduMxYnEZRYHio4doq9/TK651W8vJSreycFouH5U00dga4FBZK1qNxIZdVb0GUfccbUanlYgH1JpnoEtNoicqq5Frf8Nf3nyDI5Vt+LoiLJ2bz9K5Bfi6IoxyB9EbHeSMXobZlsUIZwCtRuL2JWPx+dqIhnxYU/LxBtNQ5CihrhoevGM63751KnqdhnH5qZRUtBEJqQknJutwmgI8+6+L+a+HpnP12Dae/N1Hya0uguEYJqmNmanvEot04W+vACWO2TmG3+/Kx+wczV7vNIJRHdU1J2j2BUk1BdEa0wBwpBei18qUV6hrJ3LdNkZ47NQ0dXG4Si3Ymn1Bjle309YZ4oU3SzhUfBC9Jsruhqnkj7+ZWKSLYHffLh+ArAwr86Zk8/auKoLhGM1VW2mp2UFL7S687SECoRgjc1Lo8BZTfuC3fGlKNU2+U7+zPUebsZn1tHWF+fff7OQ7P3sfX1eEaaPVLYQyHDrqvH5a2k51zx07bYPSpvpiCtK6iFquxObMx2BOo6vtBP72CmzOQsz2bPLTAmSmhHCm5qhJHFCCxzHZC9h0vJCoRm25bCkbQVaGlVsWj+LAiVY+bhhJOOCltnQ9vtPWUPQnz2PHbQsiY6Rw0u0EOmsYYa3EZtH3tCjUGXIjnF3EQo1EJbVLL1MkisuTIieIBNv6fe1EQ5iSijY0klq7VxSZ6iOvE4/6qT76Jooic+zgOuS4n4ri19i0fS9dgaja3O7pK+1qPYZG7iLVEiHa+Bp1x9cnr59h7mR6kZ73Pq5J1gAPl7WSlW7lC7NHcKC0pU9NvNHrJdJVhgRUVvQeKDxavJndGx+lva02+dxHJU2UHNnHzVNKaenWoKChu6eZf7zaxzf+81027a6huXo7CYy8X5aPhjghfxNtzWVEExoONBWRoa9gak4bU3sKhLaGvdichTjS1VW70ZCP8Gmf4/6S42zeU8uKqwqZluNF432FqpJX8Fars1ZKjh7AljjCygVFXDU1G38oxq9ePYCiwL1fnISvK8xHPS0qRVHYe6yZOROzmJanFpb19VUAlJYdRaMBffQ4//WXgxh0GmZPyOSLC0ai02ooTPdjdRYgSRJGSwbhoJqI50/LYWaR+tn+99/a+N1WDbIC31jm4Auz85Jb4EwsylBbeV1qq6GsJQW3PUyu24rcsZP5I0ooSPfzw//5kFg8QUNrgAmeVkx4qSv9G52tx5E0Oq5bdBW+oIlnNheyfr8Nb8CBEmmivK6NVHMYR4pa+NlS1BW/JtSCNttlJc9jJxrppLiqi/EFaRh0Grbsq+OtDypRFIV/Wm5DQcvNy5bgcI0DJDq9p1pcn3Tz4lEEw3E27Kygs+UoINFQvpHyarUmPTLX2TNwDxPdNWRr1e6cREJm/3EvV07O4uGvzqS2uRu9Xst3vjyNL8xW43Y59FQ2dBKLdBBX1G6fmtrKnu9Rpr3uPXxBE+aMGQA40kfT1XaCSKgNe2ohKWkF5Dr9pJlDWOxZGExODKZUADz5VyJJElWxa8if+r+p9RlJd5i4ceFIvrpsHK99CEfbimip2UGa5jipAyQKV6oZjz1IIJGC0zMFgzmNLHsLNoueYHcjjoyxSJKWSVktSHIQX6QnhjTR9fS5FI+psxb6oygKB3a9wKHtPyUaUZvXrU2l7H7vJxw6VsW7BzrJyrByw/wiDp1opb5yB+FAI8WNGUQCDdQdX0/CX8r+hhwSig65ZR3vrF9NyY6fsm3rn0gkZIoPbcMf0XM89mUycubgrdlBsKueUHcjxz/+NStH7yAerKO8vpOErFBS0crkURnMnZRFPCGz52gzzVVbKT/we4KhCG/8/S00kkI0rumVKKLhDrrr30GviVDy0QvEYyEaWwM8/af9zMgPIklayqPLqO+w0tyoTll8c3sFigLvf3iAjubDHG7KptKXon4OzRVo4/V0RtOZMedLtPrNLBzVilGvJRxoIRzwkpo5BYM5FZCIhHxEegphgJzUOBajjhumB7hpUilNgTRSXBOoPf4mxz7+LeHal1kxsZw5IwNMH6v2wx8qa2XKqAyWX1WIK9XM33eqBUxNUzdtnWFmjTaiU7qQFYlIUC1IfT1JsSi9k7b2dmZPcNFS8SYWTQvPPjQbg+TH5lTnypusGURCbShyAq1G4pZ5FhS0hOV0RmXbsaYUEG7djbfmg2TLbNLIdBQFSivUcYGwJhcJtXLR0aIOuN48s53WjhDHq9vVbqcUdTzB17iPtsa92FOLyHalct2cfOpbAkwdnUFWdhFp5gA79hSj0YDLnQOA3uQkKpvJTelCo5HwpFnJcxn51rx9XDf6GNdfmc8VEzPZfqCeDbuquHJyNnKwjJT0kRTmutAbbFid+cnY+jMqx8GUURkcLN6DnIiQO3YFiUSUYPP7aDQS+VkOYpEuNDoT3tgYJrnL6Wor41h1O8FwjNmFXVwxwc2ffrScpx5cxHVz8tH0rFHJcOgIhuOkGCMYLJlEEkb8nY0oikKHtxgl0szW8hGkp6g1c0faaBS5Z/1CaiHWlDxQ4oCC2ZYJgD19NDqDjTTPZJx2Ey1dEhFNNqAOVkuS2kJ86Csz+POeLOL6fGZ6isl29q5khQNejuz6BSTU1p/bHqLFb0GSJGypo8h3dpBiVogEW7Gm5GFJGcHETLXyU9liJj3FNOi1KJ+GSBTDwNcVwlt/iOMf/Zra02rrJ1UfeY2SnT8j1K1243S1naCh/B1ikW5qyzYjB0rRSAl29eyVtfvjzegSLezb/Qrezjj3LB/P3HEmJmc20FS+kdrOVF4vHkdjlxVvzQf4I3pSR1zHpNl347KFyE2L0xJMxRQ+yPd+/hqGeBUt0QLuvH4iOWNuQKe3UHP0r1QcehmtzoTRZOfuWSW8v2Mn5XUdBMJxJo/KYFxBGk67ke17j1J/4m06vMX8+a8vkWutBb0HXyIfK/XJrRZqjr6BLMu8dXQCBinAtnfX8M9Pb0FRFKbmR7Cm5HH/7TPxhdOIhxrwtvnZcbCBHJeV2ZmHSCh6Nh1xc+X08QSjOioqDpJu7kZvy2f62EzMaRNJN7USi/rpbFHntae4JqDR6NAbHclEodEa0OpMXD/byX9+ez5+7178MTv/s3Ms6UW3YXHk0e07xq7qXCR9Ot7yv2HQKswen0a6JcQXZueh1Ugsu7KAgydaOVblY+8xNSmMzFC7fzrieVi03fg6/egTLSQUHRpJYcHYMEsndtJSu4uq4j9jkdStMGwpBQAYLRmgyMnZSxF/LXZnHqsfuJpbrkpn1NQ7sTkLqD22jiM7f05D2SYK3KDTaiivqcUfMbB0wSwAWut3k4gFsdhz0EbKcVmDHDzRqg5kO/w4PdPRG1NIxII4MsYB8JXrxnLdnHwe+PJ0igrHoNUo6GNqt4zVrrYoJElC1qsD2plpFvQ6Den6Ssz6BOM9bUzK7mbRjFy6AlH8oRgr5zqJBFtIcU1I/uadrgmEuuuJhjv6/fdwePt/smx2Brm2RpAMuEbMwz3iKlI1pYzONmLUa4mGOzEYHcRsC4jEtTTVfsyeo81MyW7F0PEWbY37MBn6riHOcKjPOS1RnE4XGoMLh6GLyoZOGso2EZOcHGpwJweZ7WmjANBoDVjsOVhTRiSvZepJFCPGrmT83AfRaPWkpZho6wqfmtV0Wqth0fRcXGlWNp4YjwKMSum99Ul92Ua1HIjUEI92Y9TGqG5TF/cZbEUYdQlc+jJAwWLPxuYsRCMpJGSJdw+ELki3E4hEMeQSssKmv/2a2pI/EOiqw1u9vVc3kqIoeBuPI8fDHN71G0r2r6N0z/M0lm/i0LYn8VZs5Jg3nYQsUVZ+mNKadgyJemRFy+SsVu69OkKubiexmjXcOKkMfxjWHS7kn++cyc6a0SgK7KwpYvn8MaS4xjFx/veZveTfWbz0W2i1Gm6eeBCtRuH6LyzHYtKj05vJGbOcQGcN4UAzhZO/wrgrvgVaG5PsW3nhtXcAGO32E2g/wRcXFJGl3U80rlDelsbEjFKyU/zkFs2haOR0zPo45bX1tDcdpLOlhK3lI1iyeCmH28aToq1jQnaIn33nSuKhJmypheh1WsaPm4ROI/PrP25CVhT+5SYLBWld/P3ICGKKka8um0BLMAWrUoUkwYg8dUXxrBnzAYXOliN0tBzBbMvEaFb71Y3mNKIhH5FgG0ZLOkZLBlq5k/xMK8HuemSdh4Si4VB5B389MoNnts9i+hW3MWrKzURCbVQe/iPX5r7D/fP3MqNQ/e5uuKoQd5qFX/xxH7sON1CQ5UAOVqI3OcnInoJGA3/ZuBuPPYDOPgaDKZXrJnWj6d6F3phCONBMfelbSBodZoda+zRa1H7mcLAVWY4T7G7A6jy1uZvBnMqoGf+bwsl3ojPYaKx4l+qDLzA230mKKYLJkkZWlnp8S+2HSBodRVPvRtLoWDqxhUNlLXT4GjDpE6RkjCZv/E1otAacPYV4qsPEd748DXeahdT0AgAmZ6ldWibrqdsEWBx5pFvD5Hv0KIpCxLeXZr+V7ogFb8XfmD4mHbtFz5g8J+kGdSzi9ERx8r/bGvbhrdlBc/V2ZDmOr3E/rXUfEot0ki5vZqzbR3s8B41Ghz1tJABjc9RiKhbpRG90kJeVxpGmdNqbDrHnSD0LR6tJ+2Rl4ZNcKXo0kozNEMFodpLuysVlC3HkyIeEA800xaei0Wiw96y+1hmsWFPysaeORNJoMZjT0eotSBodpp7vS6szYTCpLd10hwlfZzh5r4n006a/ajQS116Rx8fH/RxucOHUlBGPqV2Vwa56Opp7Fl3GGgn51W7NmjYDnf4ICcMIFAVsCXXLI7M9G1uq+h3JunTisobMCzDjCUSiGHIHjjVQlNrM/jo32xqvQ5I0NFdvTb7e1dWKQRPmQGM28XiYcMsHHGlO53d7ZrK/Lp1Kn4OEcylacw4eSyu/eGkzaZYwnsJrMVpcjDB+TFv9x3gKFvGRbzk/3zILmyOTBdNyWHzVfH625QpGjVuI2ajWokyWDDQaHUZzKpkF82UohWAAACAASURBVDHrI5hsmVhTcpIxpWfPIi1zOrljVuBIH4PBlMKsRd9B0tlYOWYf/zD3GE1HfsuJvc8zPfUDpua0UB8aTUV4PnqDAyQNaZnTGD16GrIiYVGOU1n8J/yJdPY15DFrvIcbl9+CjI47FyjYda2gyNicagk8ffI0AHSJJuZOSCPY9A4RXOyry2TOxExsZj16aw4aCeKyRFGBWhs227MxmFJprf8If0cVKa6Jyb/JYE4jEvIRDrZitLgwWtKJBNsIdTegyHGsNjdmo47/+ssBPixp4Y5lV3DV1Gwc6WNwuifT4T2MxepEqzfRVqtuL2Mx6Xnwjuk0tQU4Vt3OjLEZdPvKcaSPZnSRWqh5G0txmKJkZhaS6pmMv72CeCzAyGn3YEstIhruwOLIRaM59f0ARIKthP3NKHIci+NUDRbUGn1a1nTGzv4WI8bdSCTYws3z08lNk3FleNDpLegMNuREBEfaaIyWdDKyZ1PkrKeusZmwX51zb03Jw+mexLRrnsBo6btIy2Byokgm0ixhEpjQ6U8VQu7MIgBGuUL4OyoJB5rIG7UInWMGkWALHY27+Y9/vIrv3z2bztajmG1ZGM2pyfNNVjdGSwYNZW9Te+wN6o6/ydFdT1F95DWszgLyxt9MsKMCqyHGnioHiqIQSqjvn+9Sx8pikS70xhSmjnbhHjEbnSbO2JRi0k3t6PRWutpK+52inGLVcsvCLCQJDKZUnKnZGHUJnPFdGC0ZVHdm4bQbk11VAKNm/AOFU+5Mfv72tFFYHLlImr7dPGkOE76uML6e6b2fHLD+wqw8dRZddQ4a4rTWfQhAQ9lGtDoz7rz5EPfhb69Sf0N+CzVN3QSjOhq6bGhkP1qdGYPJmRxIz8oayXdvn8aXFo3qE89wEIliiH18QK2xe0ZM470DnZR35NJYvZs/blCnjh4qOQjAFVcsxZhzB52Ga/jil77Ljx74EgnndRwJLOH2pVPIyhlPpj1Afopay3BlT6Jg4m2gy2D0zG+QO2YFk8ePASRuXjwKSZJYckUej37jGm5e3P8WzJmF16A3OXGPmNfr3iCSpKFwyp14ChYlnzOYUpi+4H5MJit5qV3kjF5O1sjr6GorRaszc+PKO3nk6wsYM/MfKJz0FfRGOzq9GY05h6I0H90RIy/vncDM8dkY9VoyUh1kZE6mu+Uw3b4yQEr20xvNTiS9g8J0P8snqguXxky9lQlFGdy4SC2Ac3PHANAdz0CnN/TELeH0TCbQUQ2KnKwlq9dMIxbpIhJqw2TJwGjOIBJuT86N1+ozmFiUTiiS4OsrJnLDVYXJcwsm3sbomfcxbs538OQtoMNbTLBLrSVPHpnBjQvVmGYUKiTiIRxpY7DYPSiKxOQstXZrd+bi9EwBINUzBWtKHiPGfrHn7z71XjqDHY3WSDjYSqCrp0B35J7x95WSMVaN0enDqAn2jMeAyap2E6W41WTpzl+ARpKZntOImRbiij7ZQpCk/v/ZS5KEPVVtnZhtrl6vebJGklD0jDRvp7rkL2h1JiZMvAqzLReLI5f25kMU5aSQkaIn0FGNI2NMn2vnjFqGO28+4+c+yKgZ9yInoupvb/KdZOTOJTVzGjJ6Pq60UNvcTV2b+hv1OOIoikw00oXBlIIkSaxcshBFa+fKggYkjZER47+EnIgmZ/6dTiNJfGm+ui23wexMjjOYtUEyC66mvTvaZ22DTm9BqztV4BdM/DKjpv9Dv59bqsNEVyBKsy+I2ajFYup9/wpXqpnpY914/VY0lgKaq7Zx/KNf09l6lMzCq0nNnAootNTtQqMzE4jqqWnqwh+KUd7qVGO1ZyFJEjq9hcLJd5JZeDVLrsgnP8vRb0xDbVg3BbzcdPojdHdUQgZcv2geTYEKDtRoKHRU01SxnWNVBTQ3nCDHqmXa6DFodTpgWvL8b35pSvK/7WmjkCre4ZoxjeiMDkxWt1q4pyzBka7WIuZNzuaJb16ZnPUjSRITCs+8nF+ntzBl4b8N+u8xmlOZtvBfUQCdXl2Nm541HVlOJGubFkcOFsep1knBqKs4dvAtfrtrHO0hhXtWZiVfS8uajq9pP96aHZjtWWh7rgngTC9ionKMROc+XLlzyfAU8eNvFyVfHz92AoebJNJcvWtQqe5JeKu3oTPYsKScKmDVLigFFKWn9iyBIuNrOojemEJMa+HeL47hujl5XDk5u9c1tXozjnS1oHPnL8Bb8wEN5ZsY1TPH/n/dMIFZ4zy4tAdpBOzpo9QWgj6VXKc6P99sz0arM5M3/macPYW3xZHDuCvux3hal87JmU+RQCtKIq7WHHu6z/r9TiwZGM3ptDXuRVESydk3Zqsbf3sFTpfaLWeyurCljWHWiCqCUR1xrfuMCeJ0tpRc/L5S7A5Pr+d1OiOTr3qAxop3aW86hKdgIRqtmrDtaaPwVm9HTkQJdNaiKAlsqUV9rp2aOYXUzFO/8YlXPYyciKIzqP3shZPuwJrVRnTjLjZ+WM3eY17unqwjyxhStxpRZPRGR8/npiErbzZNlZtx5c7G6ZqARmugs+UIKa5xfd775BiQweRUFzMCXWEjqVkzaO/aQbrzzLORgAE3ADzZgiiv7zzj9NebFo6ksr6TrMIv0HD0JWQ5TmbhF3DnLVC/F8lAPOrH5izEatJT3dyNxaynos3JwpF1WOynfqNpWdMHjHU4iEQxhN7fW0duSidaowu9wcp9N00GJlO6z8ecxDGee+1jluQ3E5XcPUnizKzOPCSNDp0cwZE2qVcL4CSNRmLaGHc/Zw+d0wtzONWnfibp2bMwNcDKxQ627qtj5rhTBY4jfQw6vZV4LID9EwWJzZlPe9MBdHor2aOv73Ndk8nOhCsfwGTpXdO1OvMxmFJJcU3oVRAaLKcK29NjDnbVql1LCch128l1D3y/E53ejKdgIQ1lGwl01WF15KLTapg6xsXxj09gtueg7yl4nGk5dHp96I3OZCJ1jbjyE/H2vbmMyZJBsKuOWNSPJSW33+/6dI6MMbTU7lL/tp4Whafgauzpo5MFKUBm/gK10DdGUayTB7zmSZae1ozxE58zgNmWSdGUrxIb609WHADsqSNprtqCv6Maf0cVn2w1nYlGq0ejPVX7ljRaPC43o0c4eXN7BUaDFrM1DTnaSSyizhI8/e/LyJ2Lv6NabT1p9TjSx9DRcoQRypfUAfhEjIqDf4BYNtGw+j4GkxON1kBAM4aNxyRmXCPT3h1m1AjnoD6f/pwck6is72RcQf9JfvpYNy/9QP1de7J/1Pc71nsgWovJ5iEvU93zKddto7bDgTVtPKmeKf1c9cIRXU9DJBZP8PbOCgrSukl1jez1Ws7IazDq4owwH8djD+DKHHmGq5yi0eiS/ZEnWxCfGZLEbV8Yw6++d01yrATUgkBtZtOnIFFnmkjkjl3Zq2/8dFZHbp+anSRpmDDvn8kdu6LX88bTauUmS0ZyLADUvvpz4c6bj1ZvobFsU/K5RDyidrGkn+pisdjUpGhxZPe5xkCMFrVbLORvxPqJ8Yn+nP6eJ1sURksaqZ7eycCRMYaoohas6e6zF9ygTgc1mFKTA8n90Rttvfrq1QFWCX97Bf72Csz2rF6J5FwtnjkCg07Dqq9fQYrTRSTkIxpRp4+eHEAGNUmOnf2Pye86xTWBWKSTUM/CPn97BZ2tRyF4kGi4A53emmwFmbNXUtLsos7rp9MfIdVx/ruvnmxFROPygAvqTuq3IqBXW95mWyZ5mXZqmrrxB2MkFA2jp38NW+rgvr/hIhLFEHnlnVLi4RYM2niygD/JmjICe9poFo6sQyNBTs7YQV3TkT4GJA32tLPf9vGzwp13FSkZ45OL4k4y2zKZuvgHpGef+201tTpTcnD4JL3RgSRp0WgN6Ax2dSxAo9Yq+6vVn+36nvxFdLYeJdChbuPhb69AURK9/o6TUydP7yYYDFPPFFkUOVmjH4g9bRT0tJ4M5jPXhCVJw4jR16CgI3fE4H5zeoONyQv/b3L8aDC0OhMWRy5dbaX4O6r7tBbP1Yr5hfy/x5cxbYwbgymVaLidWLhvi+KTUlzjAYl2r7r5YmfPhorEW+lsOYrBdOqzyurZXPBYlQ9ZgVT72Qv4Mzk9OQwmUfTLkENKxnhSMsaTl2mnOxiltrkbq0mHVnvxi+mLH8HnQEV9J3/ZfIJrp6q1rP6yf2bhYjSSOntjsAWVO38BE+Y+2KsW9VlnsroZNeMf+nRpAWdsSZwPSdJgMKditKQjSVLPWEA6SJoBB4vPxJ03D53eSkO5em+CrrZSpNNafaBWCCRJO2BtvD9G62mtnUHEptWZsKXko9WZew249iencB7TFz+a7B4bLvbUIgKdNShy7FPXfiVJSrZEDeY05ESUkL8RkNAbztxVqDfYsKcW0dGsTiftaivFmpIPkoFYpLNXUvWkWdFI6uaKcOaN+gbDYTUkb0B1+s6w50RjZNSMf8BoSSPfoybDI5VtWHum7F5sIlF8Soqi8OyrB7BbDcwojKE3piS7A06nTq8b0dMsH1yBqNHoMNuzzn6g0C/XiHm4ck+NEahz44uS3Q/nQqsz4Sm4mq62UhrKN9HVVtpzrVN97EZzGtOueTy5YGuwTo6h6PRW9KbB9ZXnjF42qLvaSZLUb1Ieaqcnx/4Gss/XyTEYf0cVeqO93+mpp3N6phAOeOlqKyXsb8LpngQm9fs4/d+lXqfBnWbhaKU6+eC8WwKoY4UnE036+SaK0+RlqsnQ1xVJ3oviYhOD2Z/S/uMtlNV28C9fsuFvO0Kqp/+BZ0mSGD3jXmR5eG+CLpziyV/Q63HehJuhnx1Mz+V64UATjeXqIsT0nNl9jjmfJKTTW9Xum5QRZx3IPsmWWnjR+61Pp7asJExW15C2Xk4W7qHupl6z684k1TOJ2mNvUHP0DUAdp6lv1aONVWL+RJdgVrqV/W3q4kLnp2hRgNqSaO0ceNO/wXLajdgterqDMezmS6NFIRLFp/Ta+ydYNqEee7ASS0o+uWNWnPHYk9MAhYtDnYb4Kc7XaMmfeDt6kxNv9Qc4T1vg9+niksgbf0uvAfjPGq3eTFrWjOQahaFyaqqwMuD4xEl6owObswB/RyU6gx2zLQs0jUy5+tE+41jZLhv7S9VEMdBmfYNxMkEMRaKQJIm8TAclFW1YRYvis+9EbTvx7mPMmVZJWtZM8ife2ufHKHy+qAvHrid75HWDWpcwWGlZ085+0CWucPIdQ35Nnd6MRmdCjocxGAc3Vuf0TMbfUYkjfUyyhdbfv8uTA9pWkw7jp9xYbygTBajdTyUVbcltRS42Uap9Cn/fdpAvTjqByT6Cgom3nbX/VPj8GMokIQzMaEol5G9EbxrcKuRUzxQayjeR1jMV+0yyexLFp21NAFw9YwRW85lvSnSu8j3qOIUYo/iMO1HbzgjddvRaDaOmflUkCUEYJgZzT6IYZIvCYEph2uLHzzrec7JF8Wmmxp40vjCN8YVD13WYl6kmRZv50kgUolp0HmRZ4fdv7iE/tYvMwsUYLZ/dvmVBuNSdHLsxDGKM4qTBTAo4OUX200yNHS5FOSmkp5gozL40psYPa6JYv349y5cv59prr+Xll18+43FbtmzhmmuuST7u6uriG9/4BsuWLeOuu+6ipaXljOdeDJv31BLuVm9O88m9hwRBGFonNz4cbItisPQ6DdfOyWfOpKEdgB8KVrOeFx9dyvSxw7tFz2ANW6Jobm7mqaeeYu3ataxbt45XXnmFsrKyPse1trayevXqXs89/fTTzJo1i7fffpvbbruNH/3oR8MV5jlLJGRe+vsRpuTFQNIMaiWtIAjnL9UzBU/+ol73xxgq9982jYXTxb/hsxm2RLFz507mzp2L0+nEYrGwdOlSNmzY0Oe4VatWcf/99/d6bsuWLaxcuRKAFStWsG3bNmKxvvvMXwwVDZ20d0cYmxXGYs/uteBKEIShZzA5yR27QowDXkTDlii8Xi8u16kagNvtprm5udcxL730EhMmTGDq1KlnPFen02Gz2fD5fMMV6jk5XNaGhII+4T3nzeUEQRA+i4Zt1pPSzwrY0weYSktL2bRpEy+++CJNTU1nvZ5GM/icVlxcPOhj+7N3797+X4i18OGBBKM9ERQ5Sku7TMuZjh1GZ4zvEiJiHBoixqEhYvx0hi1ReDwe9uzZk3zs9Xpxu08NzGzYsIGWlhZuueUWYrEYXq+XO++8k7Vr1+J2u2ltbSUzM5N4PI7f78fpHPx+8ZMmTcJoPL+ZDHv37mXmzL47mCbiYQ68/xizMp1gVgewJ05b1Gv76gvhTPFdSkSMQ0PEODREjGcXiUQGrGAPW9fTvHnz2LVrFz6fj1AoxKZNm1i4cGHy9QceeICNGzeybt061qxZg9vtZu3atQAsWrSIN95Q92r5+9//zqxZs9DrL+5YQDTcCYrMyHQfhbYStHoLRvOZ7yYnCILweTFsicLj8fDQQw9xzz33cNNNN7FixQqmTJnCfffdx+HDhwc897vf/S4HDhzghhtuYO3atTz66KPDFeagxcIdAHSGDGjkALaU/EFv4CYIgvBZNqwrs1euXJmcvXTS888/3+e43NxcNm/enHzsdDp57rnnhjO0c3byDltba6Zx8+QjfW4eLwiC8HkltvAYpGhIbVG4PEVMWXizmKonCMJlQ2zhMUidXW0EInpG56WLJCEIwmVFJIpBCvrb6YoYyHWf+VaMgiAIn0ciUQxSNNJJV9hAjmt47z0sCIJwqRGJYpCkhJ9Q3EyK7dK4kYggCMKFIhLFIMiJGHpNBElvF1NiBUG47IhEMQixSCcAJvPgV4cLgiB8XohEMQhdXW0AOBxiJbYgCJcfkSgGoaVVvXFSetqF3ddJEAThUiASxSB0dLQCkOW59O6EJQiCMNzEyuxBCATaUeJacjzi3tiCIFx+RKIYhHikk5BiQq8TK7IFQbj8iK6nQZBkP3GsFzsMQRCEi0IkirOQZQWTNoRG77jYoQiCIFwUouvpLFo7AlgNUTSGlIsdiiAIwkUhWhRn0dziRSOBzS4GsgVBuDyJRHEWbW3NAKSmuc9ypCAIwueTSBRn0d2zKjsjXayhEATh8iQSxVmEQz4ArDaxfYcgCJcnkSjOQol1Eo4b0Wj1FzsUQRCEi0IkirPQ4yeGuFmRIAiXL5EoBhCJJbDqg6ATaygEQbh8iXUUA2huC5BiiiCbUi92KIIgCBeNSBQD8La2oNMqGBxie3FBEC5fw9r1tH79epYvX861117Lyy+/3Of1d955h5UrV3LDDTfwyCOPEI1GAairq+Ouu+7ixhtv5O6776a+vn44wzyjk2so0lLFGgpBEC5fw5Yompubeeqpp1i7di3r1q3jlVdeoaysLPl6MBjk8ccf53e/+x1/+9vfiEQivP766wD88pe/5IYbbmDdunVcd911PPXUU8MV5oD83eoaCrHYThCEy9mwJYqdO3cyd+5cnE4nFouFpUuXsmHDhuTrFouFzZs3k5GRQTAYpK2tDYdDHTSWZRm/3w9AKBTCZDINV5gDivSsoTCaxRiFIAiXr2Ebo/B6vbhcruRjt9vNoUOHeh2j1+vZunUrDz/8MG63m/nz5wPw3e9+lzvuuIM//OEPxGIxXnnlleEKc2DxLqIJA1rdxUlUgiAIlwJJURRloAMikQjbt2+nqakJjUZDZmYmV1xxBTbbwGsLnnvuOUKhEA899BAAr776KocPH+bxxx/v9/hf/OIX1NfX8/Of/5yvfOUr3HvvvSxZsoSNGzfyq1/9ijfffBNJkgZ8z0gkQnFx8YDHDJaiKJSXbsJlT5CSvXxIrikIgnApmzRpEkajsc/zA7Yo9u/fz3e/+10KCgrweDyAOvbw6KOP8tOf/pQrr7zyjOd6PB727NmTfOz1enG7T/X1d3R0UFxcnGxFrFy5koceegifz0dFRQVLliwBYOnSpTz22GO0t7eTlja4HVzP9McOxt69e5k5cyZdgSitNW+iN2cyc+bM87rWcDgZ36VMxDg0RIxDQ8R4dmerZA+YKB599FHWrFnDuHHjej1/7NgxHn74Yd58880znjtv3jyeffZZfD4fZrOZTZs28cQTTyRfVxSF733ve7z22mtkZ2fz9ttvM2PGDFJTUzEajezZs4dZs2axd+9erFbroJPEUOnoDpNiiiAZnRf0fQVBEC41AyYKWZb7JAmAcePGcZYeKzweDw899BD33HMPsViMW2+9lSlTpnDffffxwAMPMHnyZJ544gm++c1vIkkSo0aN4oc//CGSJPGrX/2KJ554gnA4jNVq5dlnn/10f+V5CAS6MOhkMIqBbEEQLm8DJors7GzWrFnDbbfdRmqqWmB2d3fzpz/9iZycnLNefOXKlaxcubLXc88//3zyv5csWZLsYjrdlClTePXVVwf1BwyXQKATCTCa7Rc1DkEQhIttwESxevVqHn/8cRYvXtyrBbFo0SJ+9KMfDXtwF1MoFMACmM1iQ0BBEC5vAyaKtLQ0nn76aRKJBO3t7ciyTHp6Olqt9kLFd9FEImqisFhEohAE4fI24IK7aDTKs88+y6pVqygpKcHtdieTxOkD059HsUgQAJtVdD0JgnB5GzBR/PCHP6SqqoqRI0eyatUq1qxZk3xt3759wx7cxRSPhQDR9SQIgjBg19OhQ4eSC92WLVvGV7/6VXJzc1m+fPlZZz191iXiIdAhVmULgnDZO+sWHidXQ+fk5PDss89y7733kp+ff9ZV0p91ciJENKFF0nz+x2MEQRAGMmDX0+TJk3nkkUeorq4G1BXPjz76KPfddx/Nzc0XJMCLRo4Qk8V9sgVBEAZMFI899hiZmZm97gdxww038Oijj2K3f74HeTVKhLhyftuACIIgfJ4M2PVkNBp58MEH+zx//fXXc9111w1bUJcCrRRFxnCxwxAEQbjozno/CkVRePHFF7njjjtYsWIFjz32GF6vl6amJp588skLEeNFoddEUSTRohAEQThrovinf/onGhsb+eUvf8mf//xnpk+fzr333ks8Hqe+vr7XDrGfF4qiYNDGkbRixpMgCMKAXU+vvfYaHo+H66+/ntTUVAwGAzfddBM5OTk8/vjjPPjgg7z44ovMmjXrQsV7QURiCUy6OGGt+WKHIgiCcNENmCjeeOMNfvKTn/DNb36TyspKxo8fz9SpU5kwYQIHDx5k0qRJlJaWXqhYLxh/IIxRlyCmF4lCEARhwETR3d1NVlYWV155JYsXL2batGns2bOHH/zgB1x//fUAn8v1FP5ANwAGg+UiRyIIgnDxDZgoNBp1CGPXrl3JmxQtXryYOXPmsHnzZoDP5QrtQCAAgMEoEoUgCMJZB7NlWcZsNnP8+PHkcwsWLODtt98GPp+JIhTyA2AyWS9yJIIgCBffgC2KadOmsXXrVh555BHuvfdeVqxYwfjx4/nggw8YO3Yshw8fpqio6ELFesGEwmKLcUEQhJMGbFHcdddd/PKXv2TMmDG88sorAKxfvx6Xy8UzzzzDc889x6233npBAr2QohG168lq+XyvPhcEQRiMAVsUI0eO5Jvf/CZ33303//Iv/8IjjzwCgNfrZfXq1dhsNhYsWHBBAr2QYtGee1HYRItCEAThrLvHLlu2jDFjxrBmzRoee+wxZFnGbrdz6623ctddd12IGC+4eEzdYtxkEolCEAThrIkC1JbF6tWrhzuWS4YcDxHXaNBoxe6xgiAIAyaK//iP/xjw5FWrVg1pMJcKRQ4TTYgkIQiCAGdJFE6n80LFcUmRxL0oBEEQkgZMFPfff/+FiuOSoiFKQhFbjAuCIMBZEsX06dMH3KJj3759A158/fr1/Pd//zexWIyvfe1rfQa/33nnHZ555hlkWWby5Mk8/vjjGAwGvF4vq1atwuv1YjKZ+NnPfkZubu45/Fmfjk6KIktisZ0gCAKcJVG89dZb533h5uZmnnrqKf76179iMBi44447mDNnDqNGjQIgGAzy+OOP8/rrr5ORkcFDDz3E66+/zu23387DDz/M0qVL+cpXvsIf//hHfvazn/H000+fdyznSq+NEtekXbD3EwRBuJQNuOAuJycn+b/Ozk4aGxtpaGigtraWHTt2DHjhnTt3MnfuXJxOJxaLhaVLl7Jhw4bk6xaLhc2bN5ORkUEwGKStrQ2Hw4HP5+PYsWPccccdANxyyy393mVvuCiKglEbRxJbjAuCIACDnB67atUq3nvvPcLhMB6Ph5qaGmbOnMmXv/zlM57j9XpxuVzJx263m0OHDvU6Rq/Xs3XrVh5++GHcbjfz58+noqKC7OxsnnzySXbv3k12djb//u//fp5/3rmLxWVMujgRjbhpkSAIAgwyUezcuZP33nuPH/7wh3z729+mqamJ559/fsBz+tsssL/xjkWLFrF7925+8Ytf8IMf/IA777yTI0eO8J3vfId/+7d/49VXX+WRRx7hD3/4wyD/JCguLh70sZ8UjkYxSNAdiLB3797zvs5wulTjOp2IcWiIGIeGiPHTGVSicLlcWCwWioqKKC0tZcmSJfzkJz8Z8ByPx9PrNqlerxe325183NHRQXFxMfPnzwf+f3v3HhZVvS5w/DsDI95SRIVSs2PmrW3mNhU0lK2CyGUAxdIkra15zSNRYWg9pampWJGFuc+xot3ZlJcdBKgoFqmhbDUsyxSzEu8buYiBIMPMrPMHzNqMKIIyDOn7eZ6eWNd5Z4HrXb/fWuv3gl6vJyIigo4dO9KqVStGjBgBQGBg4A3f57ha3759cXK6uXrX27/6CgBXt0488sgjN7UPW8rKymqScVUnMTYMibFhSIw3Vl5eXusF9g2HGYfKLqIDBw7QvXt3du/eTXFxMRcvXqx1m6FDh5KZmUlhYSFlZWWkpaUxfPhwdbmiKERGRnLu3DkAUlNTGTBgAF27dsXNzY1du3YB8PXXX/OnP/2pLmE2CMVUAYBW6mULIQRQx0Tx4osvsn79ery8QdtT7AAAIABJREFUvDh69CgeHh4EBQXVuo2bmxsRERFMmTKFkJAQAgMD6devH9OnT+fHH3+kXbt2LFmyhJkzZxIUFEROTg6RkZEAxMbG8sEHHxAYGMgnn3zCG2+8cevftI7MigkAR0d54U4IIaCOXU/9+/enffv26HQ64uLiOHnyZJ2u8vV6PXq93mpe9Xsb3t7eeHt719ju/vvvr9c9iYakmE3gAFptnQ6NEELc9urUovi///s/5syZA8DFixeZN28emzZtsmlg9mJWzAA4SItCCCGAOiaKDRs28NlnnwFw77338sUXX/DJJ5/YNDC7sXQ9OUiLQgghoI6JwmQyWRXxueuuu2od2uOPTDFXJgppUQghRKU6JYr777+fN998k9OnT3P69GlWr17Nf/3Xf9k4NPtQ1BaFJAohhIA6JorFixeTk5NDSEgI48ePJycnh0WLFtk4NPtQqu5RyFNPQghRqU4d8R06dCA2NtbWsTQR8nisEEJUV6cWRV5eHjNmzMDX15eCggKmTZvGhQsXbB2bXagtCp3UoxBCCKhH15O3tzdOTk60adOG3r1737ZlUDVUJgqdTp56EkIIqGOiOHv2LI8//jharRadTkdkZCTnz5+3dWz2UXUzu5mjtCiEEALqmCg0Gg1ms1mdLikpsZq+rShmzAo4OEqLQgghoI43s0ePHs2LL75IcXEx69evZ9OmTfj5+dk6NjsxYTJr0Tk62DsQIYRoEuqUKGbNmsUXX3yB2Wxm7969TJgwodaiRX9kGswYzRocHW7PFwqFEKK+6ty/EhISQkhIiDq9Z88eHn30UZsEZV9mTGbtbfvmuRBC1Fet9ygOHz7MxIkTmTVrFoWFhQCcO3eOZ599ltmzZzdKgI1NgwmTUqdbN0IIcUeo9Yy4ePFiRo8eTZcuXVi7di1bt24lICCAK1eukJSU1FgxNipNVYtCCCFEpVq7noqLi5k6dSomkwlfX19SU1NZunQpAQEBjRVfo9NilhaFEEJUU2uiaNGiBQAODg6Ul5ezbt06+vTp0yiB2YtGY8asyBNPQghhUeuls6Io6s8uLi63fZKAyq4ns7QohBBCVWuLwmw2c+nSJRRFQVEU9WcLZ2dnmwfY2LQaMxWSKIQQQlVrovj555/x8PBQk4O7u7u6TKPRcPToUdtGZwdajQkFGTlWCCEsak0U2dnZjRVHk6HVmDHXbWQTIYS4I8gZ8SpajRlFbmYLIYRKEsVVtBoFRSOJQgghLCRRXEWrMaMgiUIIISxsmihSUlLw9/fHx8eH+Pj4Gst37NiBXq8nICCAqKgoDAaD1fIjR47Qt29fW4ZYg4MkCiGEsGKzRJGbm0tMTAyffvopSUlJbNiwgV9++UVdXlpayuuvv05cXBxbtmyhvLycxMREdXlZWRmvv/46FRUVtgrxmhy0ZpCuJyGEUNksUezduxcPDw+cnZ1p2bIlvr6+bNu2TV3esmVL0tPT6dChA6WlpRQUFNCmTRt1+YoVK3j66adtFd41KYqCg8YM0qIQQgiVzRLFhQsX6Nixozrt6upKbm6u1To6nY5du3YxYsQILl68iKenJwBfffUVV65cYcyYMbYK79oUMxoNoJHqdkIIYWGzM2L1N7gtrlXjwcvLi3379vH222+zaNEioqKiWLt2LR9//PFNf/bhw4dvbkOlspurtOwKWVlZN/35ttaUY7OQGBuGxNgwJMZbY7NE4ebmxrfffqtOX7hwAVdXV3W6qKiIw4cPq60IvV5PREQEO3fupKioiLCwMHXd4OBg4uPjad26dZ0+u2/fvjg5OdU7ZqPhMod2fk6r1m145JFH6r19Y8jKymqysVlIjA1DYmwYEuONlZeX13qBbbOup6FDh5KZmUlhYSFlZWWkpaUxfPhwdbmiKERGRnLu3DkAUlNTGTBgAI899hhffvklSUlJas2LpKSkOieJW2E2GwHQSNeTEEKobNqiiIiIYMqUKVRUVDB+/Hj69evH9OnTmTdvHg899BBLlixh5syZaDQaHnjgARYvXmyrcOpEqUoUaCVRCCGEhU3PiHq9Hr1ebzVv3bp16s/e3t54e3vXuo9jx47ZJLZrsbQotFp56kkIISzkzexqLC0KrXQ9CSGEShJFNUZT1T0KBxlmXAghLCRRVGM0Vg4hopGuJyGEUEmiqMZYNVyIg4N0PQkhhIUkimqMxqpEoZWuJyGEsJBEUY0lUcg9CiGE+A9JFNWYqm5mOzrIPQohhLCQRFGNyWS5RyEtCiGEsJBEUY2l60kriUIIIVSSKKqxtCgcHSVRCCGEhSSKaixDeOgkUQghhEoSRTXmqpvZ0vUkhBD/IYmiGpPJiMmsQaeTp56EEMJCEkU1irkqUTjIYRFCCAs5I1ZjNldgNGtxcKhZslUIIe5UkiiqMZtNGM1aHKVFIYQQKjkjVlfV9SSJQggh/kPOiNWYFaO0KIQQ4ipyRqxGMZswSaIQQggrckasTjFiNGtwdJSb2UIIYSGJojqzEZNZK4/HCiFENXJGtGKqejxWDosQQljIGbEaRTFVdj1JohBCCJWcEavRKJab2XKPQgghLGyaKFJSUvD398fHx4f4+Pgay3fs2IFerycgIICoqCgMBgMAWVlZhIaGEhwczFNPPcXZs2dtGWY1JkyKFo1GEoUQQljYLFHk5uYSExPDp59+SlJSEhs2bOCXX35Rl5eWlvL6668TFxfHli1bKC8vJzExEYDIyEiWLVtGUlISer2epUuX2ipMKxpMmBVpZAkhRHWOttrx3r178fDwwNnZGQBfX1+2bdvG3LlzAWjZsiXp6enodDpKS0spKCigTZs2GAwGwsPD6d27NwC9evXiH//4h63CtKKhsutJiNtJRUUFZ86c4cqVKw2+b0dHR44ePdrg+21IEuN/ODg44OzsTIcOHdBq636us1miuHDhAh07dlSnXV1d+eGHH6zW0el07Nq1i/nz5+Pq6oqnpyfNmjUjODgYALPZTGxsLN7e3vX67MOHD99c0IoRs6IlKyvr5rZvJE09PpAYG0pDxKjVanF1daVjx47SrXoHUxQFo9FIfn4+Z8+exWw213lbmyUKRVFqzLvWH6mXlxf79u3j7bffZtGiRbz11lsAGAwGoqKiMBqNzJw5s16f3bdvX5ycnOod84HtGzErWh555JF6b9tYsrKymnR8IDE2lIaK8ejRo3Tq1MkmSeLy5cu0atWqwffbkCRGa23atOHYsWP06dNHnVdeXl7rBbbN+lnc3NzIz89Xpy9cuICrq6s6XVRUREZGhjqt1+s5duwYUHnQnnnmGYxGI2vXrkWns33FOUVR0GrMmOVBMHEbkpaEsKhPl5O6jQ3iAGDo0KFkZmZSWFhIWVkZaWlpDB8+XF2uKAqRkZGcO3cOgNTUVAYMGABU3sy+7777WL16Nc2aNbNViFYUxVT1f0kUQjSGn3/+mV69erF9+/ZrLt+3bx+TJ0++5c/ZtWsXq1evvuX9REVFkZCQUGP+vn37mDBhAkFBQQQEBBAdHY3JZFK36d27N7m5uVbbzJkzh5EjRwKV58K1a9ei1+sJCgpi/Pjx7N6922r9Tz/9lKCgIPUp0hUrVqhPiSYkJDB48GCCg4MJCgrC19eXlStXqjE0BJu2KCIiIpgyZQohISEEBgbSr18/pk+fzo8//ki7du1YsmQJM2fOJCgoiJycHCIjIzly5AhfffUVBw8eJCQkhODgYKZPn26rMFWKqQJAWhRCNJKEhAR8fX1Zv369TT/Hy8uL8PBwm+zbYDDwwgsv8Oabb5KcnExiYiK//fab1esAbm5upKWlqdMlJSUcOXJEnU5NTeXo0aMkJiaSnJzMqlWrmD9/PgUFBQD87W9/IykpiXXr1rF161a2bNlCXl4eMTEx6j5GjhxJUlISycnJJCQkcPToUd57770G+542u0cBld1Jer3eat66devUn729vWvcqH7wwQfVLqjGZDZLi0KIxmI0GklOTiY+Pp6JEydy6tQpunbtSkZGBsuXL8fJyYlu3bqp6+/fv5+YmBiuXLnCpUuXiIyMxM/Pj6ioKFq0aEFWVhbFxcUsXLiQpKQksrOz8fb2JioqiuTkZA4dOsTcuXN59tln1X2eOHGC8PBwnn76aaKjo9m/fz8mk4lx48bx9NNPoygKK1asYOfOnbi6umIymRg8eLDV9ygrK6OkpISysjIAmjVrxssvv8zly5fVdUaPHs327dvV1tGXX37JX/7yF7XVkJeXh9lsxmAw4OjoSLdu3Xj33XdxdHSkvLycdevWsWHDBtzc3Kw+Y8eOHdc8tq1ateL5559n+vTphIeHN0i3o00TxR+Johgr/4+DnSMRwrbSvz3Fjv2nGmRfJpMJB4f//JvxGdyVkQO73nC7nTt30qlTJ7p164a3tzfr16/nueeeIyoqir///e90796dl19+WV3/H//4B0uXLqV79+5kZmbyxhtv4OfnB1Te/7RczS9YsIDt27fj5OTE8OHDrRJDly5dSEpKAiAtLY3/+Z//4cknn2Tjxo0AJCYmYjAYmDZtGn379iU/P58jR46wefNmiouLCQoKqvE92rZty8yZMxk3bhzdunXD3d2dMWPGMHDgQHWdPn36kJGRQX5+Ph06dCA1NZWpU6eqiSIkJIQtW7YwZMgQBg4ciLu7O2PHjqVt27b89NNPODo68sADD1h9rouLCxMmTLju8e3RowdFRUUUFhbSvn37G/4+bkQun6uYzZWJwozc9BPC1hISEggMDATA39+fxMREsrOzcXV1pXv37gCMHTtWXX/VqlUcP36cNWvWEBcXZ3XFbrn32alTJ3r06EH79u1p3bo1zs7OXLp0qcZnZ2dns3LlSt577z2cnJzIzMwkPT2d4OBgHnvsMf79739z7Ngx9u/fz+jRo9HpdLi4uFjdY61u9uzZ7N69m5kzZ3L58mWmT5/Oxx9/bLXO6NGjSUtL49KlS5SUlNC5c2d1Wdu2bYmLi2Pjxo14enryzTffEBgYyOnTpwHrBxEOHjxIcHAwwcHBPProo9c9vpZtbubpz2uRFkUVxSwtCnFnGDmwblf9dXEzj3UWFBSwe/duDh8+zCeffIKiKPz+++/s2bPH6tn+6i2VSZMm4e7ujru7O0OGDOHFF19Ul1V/KtLRsfZTWmFhIfPmzeONN96gU6dOQGWrKDIyktGjR6vrtGzZklWrVlnFc619f//99/z000+EhYURGBio/vfGG2/w9NNPq+v5+fmxfPlymjVrho+Pj9U+4uLi6N+/P3/+85/p1asXf/3rX3nhhRfYvn07YWFhGAwGTpw4Qbdu3RgwYIDaKurVq9d1v+exY8e4++67ad26da3Ho66kRVHFkijkkAhhW8nJyXh4eLB7927S09P5+uuvmTVrFrt27aKgoIDs7GwAtmzZAlQ+Sp+Tk0N4eDheXl7s2bPnpp7oqaioIDw8nMmTJ+Pu7q7O9/DwYOPGjVRUVHD58mUmTZrEoUOHGDJkCNu2bcNgMHDp0iW++eabGvts27YtsbGxaswAx48ft3pHAaB3797k5+ezadMmxowZY7WsuLiY999/X20llZWVcfbsWfr06UOLFi2YNWsWCxYsUJ+cUhSFL7/88rqPuRYXF7N69WrCwsLqfYyuR1oUVZq3cuN4YRcKypztHYoQt7WEhAQiIiKs5k2aNIkPPviADz74gMjISBwdHXnwwQcBcHZ25rHHHiMgIIDWrVvTv39/rly5Qmlpab0+d9u2bXz33XeUlZXx+eefoygKQ4cO5fnnn+fkyZOMHTsWo9HIuHHj1ETy448/EhgYSIcOHdQuseq6devGihUrWLhwISUlJWg0Gh5++GFeffXVGuv6+Piwf/9+7r77bs6cOaPOnzNnDtHR0QQFBeHk5IRWqyUsLEztWpoxYwbt27dnzpw5GI1GDAYDPXr0UO+tAGrXmUajwWQy4evryzPPPFOv41MbjXKtV6j/oCxvF97sm9lzor/irmYmVj432gbRNYw76Y1iW7qTYjx69GiNK9yGIm89N4zGjvHqv4kbnTuln6Uao0lBahYJIYQ1OS1WYzSZ0WrlqSchhKhOEkU1RqMZB0kUQghhRRJFNdL1JIQQNclpsRqjSVoUQghxNUkU1VQmCntHIYQQTYucFqsxSYtCCCFqkERRxWRWMCtIohDChiZNmsTmzZut5pWWluLu7k5hYWG997d69Wq++uorzpw5o9Z3uF7diOvJzs5mypQpaj2Jl19+WX2Z77333qNXr1589913VtssW7bMagiN+Ph4tR5EcHAwX3zxhdX6qampjB8/Hj8/P7y9vVm4cCHFxcVAZT2LRx991KqexNUj0NqbJIoqRlPlmC43UfxJCFFH48aNq5Eo0tLScHd3x8XFpd77Cw8PZ9SoUbcUU0REBBERESQnJ5OSkoKjo6NVoaO7777bqriS2WzmwIED6vShQ4fYtGkTGzZsIDk5mY8++oh33nlHHdYjJSWFd955h5UrV5KamsqOHTtwdna2Gh33wQcfVOtJbN68GYPBwKJFi27pezUkOS1WMVUlCmlRCGE7fn5+HDx4kKKiInVecnIyoaGhQOWV9+OPP65eWVtOyJMnTyY6OpoJEybg4+PDrl27gBu3HmJiYpgyZQq+vr5MnDiRvLy8Guvk5+dz5coVoLJM6Ny5c9UhzAFGjRpFenq6Op2VlUX//v3V6by8PBRFUWtStG/fnnfffZd27doBEBsby8KFC9UhQDQaDRERETz00EPXjFmn0zF//ny2bt3K77//ft3v1phkrKcqFUZJFOLOUHDuW/LPHrjxinVwdT2KDp0H0b7TwOuu36pVK0aNGsW2bduYOHEiubm5nDhxgmHDhmE2m1m/fj1/+9vfcHFx4Z///CcffvghgwYNAioH9duwYQPp6emsXr0aLy+vWmM7efIkv/32Gx9//DF33XUX8+fPJyUlhalTp1qtt2DBAmbPno2rqyvu7u6MGjWKv/zlL+rydu3a0aVLF3744Qf69evH1q1b8ff357PPPgMqhzlPSEhg2LBh9O/fH3d3d4KDg3Fzc1MHNKxenwIqk0FtlTs7duxImzZtyMnJoV+/frV+z8YgLYoqRrVFYedAhLjNhYaGqt1PKSkpBAUFodVq0Wq1rFmzhoyMDFavXk1iYqJVP/2wYcOA/xTluZH77ruPl156icTERFasWMH3339/zYEEx40bR0ZGhjoYYVRUFMuWLbNax8/Pj+3bt2Mymfjuu++sTvzNmjXj/fffZ8uWLfj5+fHTTz8RFBTE999/r65jqQ9x5swZtZ7EsGHDOH/+/HXj12g0DVZP4lZJi6KKyVQ5NqK0KMTtrn2ngbVe9dfHzQxmN3DgQPLy8jh//jzJycnExsaq+woNDSU4OJhBgwbRq1cvq9rTlpNmXUt7Hj58mBdeeIFJkybh6+uLVqvl6jFQc3Jy2LJlC88++yw+Pj74+Pjw1FNPERISYnUPwdvbmyeeeAJPT08GDhxoNcT3F198gZubG0OGDOG+++4jLCyMmJgYkpKSeO2117j33ns5ePAgnp6eVlX2Ro4ced3h0vPy8iguLqZr14apG3Kr5Pq5ilHuUQjRaMaOHcvatWtp27atejLMyclBq9Uya9YstV7FzdSdsDhw4ACDBw9m/PjxPPDAA9esY+Hi4sInn3xCZmamOu+XX36pMdpuu3bt6Ny5M6tXr8bf399qmclk4q233lKf2jIajZw4cUIdJv25555j6dKl/Prrr+o23377LUVFRVbddhYGg4FVq1YxduxYWrRocdPfvyFJi6JKhTz1JESjCQkJYdSoUVZdPL1796ZPnz74+fnRvHlzBg0axLlz5276M/z9/Zk7dy6PP/44Tk5O9OrVy6oOBECbNm343//9X1atWsUrr7yCTqejW7duvP322zX2N2bMGNasWcOf//xnq/mhoaFcvHiRJ554Qm1pBAQEMH78eAACAwNp2bIlr7zyCqWlpVRUVNC5c2diY2O55557OHXqFEeOHCE4OBioTDweHh5ERkbe9HdvaFKPosqvZ4p4LmYXE4a158kQTxtFeOvupDoKtnQnxSj1KCTGq0k9ipt0V8tmaDXQtpXUzBZCiOokUVRxdWnJZ0v96eTSzN6hCCFEk2LTRJGSkoK/vz8+Pj5WTy9Y7NixA71eT0BAAFFRURgMBgDOnTtHWFgYY8aMYfbs2Y32KnvL5rpG+RwhhPgjsVmiyM3NJSYmhk8//ZSkpCQ2bNjAL7/8oi4vLS3l9ddfJy4uji1btlBeXk5iYiIAixcvZtKkSWzbto2+ffvy/vvv2ypMIe4It9GtSHGLzGZzvbexWaLYu3cvHh4eODs707JlS3x9fdm2bZu6vGXLlqSnp9OhQwdKS0spKCigTZs2VFRUcODAAXx9fYHKl2GqbyeEqJ/mzZtTUFAgyeIOpygKBoOBs2fP1vvGuc0ej71w4QIdO3ZUp11dXfnhhx+s1tHpdOzatYv58+fj6uqKp6cnFy9epHXr1jg6VobWsWNHcnNz6/XZhw8fvqXYs7Kybml7W2vq8YHE2FAaKsaioiLOnDlT55fVxO1HURQ0Gg1GoxHgmuNeXY/NEsW1rl6u9Ufq5eXFvn37ePvtt1m0aBHz58+v03a1uZnHYy2a+mOTTT0+kBgbisTYMCTGG7M8Hns9Nut6cnNzIz8/X52+cOECrq6u6nRRUREZGRnqtF6v59ixY7i4uFBSUqK+QZmXl2e1nRBCiMZls0QxdOhQMjMzKSwspKysjLS0NIYPH64uVxSFyMhI9c3L1NRUBgwYgE6nY+DAgWzduhWoHEel+nZCCCEal826ntzc3IiIiGDKlClUVFQwfvx4+vXrx/Tp05k3bx4PPfQQS5YsYebMmWg0Gh544AEWL14MwGuvvUZUVBRr167lnnvuuebr9Ndi6e6yPGZ7s8rLy29pe1tr6vGBxNhQJMaGITHWznLOvN4DD7fVEB7FxcX8/PPP9g5DCCH+kHr27Mldd91VY/5tlSjMZjOXL19Gp9PJ0x1CCFFHiqJQUVFBq1atrIZQt7itEoUQQoiGJ2M9CSGEqJUkCiGEELWSRCGEEKJWkiiEEELUShKFEEKIWkmiEEIIUStJFEIIIWoliaLKjarx2UtsbCwBAQEEBAQQHR0NVNb60Ov1jB49mpiYGDtHWGnlypVERUUBlYXbQ0ND8fX15eWXX1aHNbaX9PR0xo0bx5gxY1i6dCnQ9I5hUlKS+nteuXIl0HSOY0lJCYGBgZw5cwa4/rGzZ7xXx7hhwwYCAwPR6/UsWLBAHaLCXjFeHZ9FfHw8kydPVqftVd3zhhSh/Pvf/1ZGjBihXLx4Ubl8+bKi1+uV48eP2zssZc+ePcqECROU8vJyxWAwKFOmTFFSUlIULy8v5dSpU0pFRYUydepUZefOnXaNc+/evYq7u7vy0ksvKYqiKAEBAcp3332nKIqiLFiwQImPj7dbbKdOnVI8PT2V8+fPKwaDQXniiSeUnTt3NqljWFpaqgwaNEgpKChQKioqlPHjxyt79uxpEsfx+++/VwIDA5U//elPyunTp5WysrLrHjt7xXt1jL/99pvi4+OjFBcXK2azWZk/f74SFxdntxivjs/i+PHjyrBhw5Qnn3xSnTdjxgxl8+bNiqIoSmxsrBIdHW3z+OpCWhTcuBqfvXTs2JGoqCiaNWuGTqeje/fu5OTkcN9993Hvvffi6OiIXq+3a6xFRUXExMQwa9YsAM6ePcuVK1fo378/YP8KhTt27MDf35+7774bnU5HTEwMLVq0aFLH0GQyYTabKSsrw2g0YjQacXR0bBLHcePGjbz22mvqUP8//PDDNY+dPX/vV8fYrFkzFi1aROvWrdFoNPTs2ZNz587ZLcar44PKQfheffVVwsPD1XlNubqnzUaP/SOpSzU+e+jRo4f6c05ODlu3bmXy5Mk1Yq1vBcCG9OqrrxIREcH58+eBmsfyZioUNqSTJ0+i0+mYNm0aeXl5jBgxgh49ejSpY9i6dWvCw8Px8/OjefPmDB48GJ1O1ySO47Jly6ymr/VvJTc3166/96tj7Ny5M507dwagsLCQ+Ph4li9fbrcYr44P4K233iI0NJQuXbqo8xqiuqetSIuCulfjs5fjx48zdepUXnrpJbp27Vpjub1i3bRpE/fccw9DhgxR5zW1Y2kymcjMzGTVqlVs3LiRH3/8sUY/Mdg3xuzsbD7//HO+/vprMjIy0Gq17Nmzp8Z6TeFv8nq/36b2ewfIzc3lqaeeIjQ0FHd39yYT4549ezh//jyhoaFW85tKfNciLQoqa2d8++236vTV1fjsKSsri3nz5rFw4UICAgLYv39/rZUDG9PWrVvJy8sjODiYS5cuUVpaikajsYrP3hUKO3TowJAhQ3BxcQFg1KhRbNu2DQcHB3Ude/++MzIyGDJkCO3btwcquxw+/PDDJnUcLa5XufLq+faO99dff2X69Ok8+eSTTJ06FagZu71i3Lx5M8ePHyc4OJjS0lLy8/N57rnnWLVqlVrd08HBwe7HsDppUXDjanz2cv78eZ599lnefPNNAgICAHj44Yc5ceIEJ0+exGQysXnzZrvFGhcXx+bNm0lKSmLevHmMHDmS5cuX4+TkRFZWFmD/CoUjRowgIyOD33//HZPJxDfffMOYMWOazDEE6N27N3v37qW0tBRFUUhPT2fw4MFN6jhaXO/vr3Pnzk0m3pKSEqZNm0Z4eLiaJIAmE+Py5ctJTU0lKSmJpUuX0rdvX955550mXd1TWhRcvxqfvX344YeUl5ezYsUKdd7EiRNZsWIF//3f/015eTleXl6MGTPGjlHW9Oabb/LKK69w+fJlHnzwQaZMmWK3WB5++GGeeeYZJk2aREVFBY8++ihPPPEE999/f5M5hp6enhw5coRx48ah0+l46KGHmDFjBj4+Pk3mOFo4OTld9++vqfze//nPf5Kfn89HH33ERx99BMBc7VlrAAACrElEQVTIkSMJDw9vMjFez81W97Q1qUchhBCiVtL1JIQQolaSKIQQQtRKEoUQQohaSaIQQghRK0kUQgghaiWPxwpRD7169aJnz55otdbXWGvWrLEajqGhPiszM1N9WVAIe5FEIUQ9/f3vf5eTt7ijSKIQooHs27eP6Oho3NzcOH36NM2bN2fFihV0796dy5cvs3TpUg4ePIiDgwPe3t5ERERQUlLC4sWLyc7ORqPRMGzYMJ5//nl1YLj33nuPQ4cOUVRUxLRp0wgLC7PztxR3IkkUQtTTU089ZdX11KVLF9asWQPAkSNHWLBgAQMHDuSzzz4jMjKShIQE3n33XcrLy9m6dSsmk4mpU6eyf/9+EhIScHZ2JiUlhYqKCmbPns1HH33EjBkzALj33nt57bXXOHLkCBMmTODxxx9Hp9PZ5XuLO5jdKmEI8QfUs2dPpaCg4JrL/vWvfykhISHqdHl5udK7d2+lsLBQCQwMVPbs2VNjGw8PD+XEiRPqdFpamhIWFqZ+Vm5urqIoimI2m5WePXsqhYWFDfhthKgbaVEI0YCqj0oLlUNHOzg44OjoaDVk9Pnz52nevDlms9lqfbPZbFWe09IFZdlWkRF3hB3I47FCNKDs7Gyys7OByrrNAwYMoE2bNgwZMoTExETMZjMGg4F58+Zx4MABPD09iY+PR1EUDAYDGzduZOjQoXb+FkJYkxaFEPV09T0KgOeff57mzZvToUMH3nnnHc6ePYuLiwvR0dEAzJ07l2XLlhEcHIzJZMLf35/Ro0czaNAgli5dil6vp6KigmHDhqllZYVoKmT0WCEayL59+1iyZAmbN2+2dyhCNCjpehJCCFEraVEIIYSolbQohBBC1EoShRBCiFpJohBCCFErSRRCCCFqJYlCCCFErSRRCCGEqNX/A24JZzTOoVn9AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hypervolume of original: 0\n",
      "Hypervolume of new: 0\n",
      "Coverage of original over new: 0.0\n",
      "Coverage of new over original: 1.0\n",
      "Spacing of original: 0.19122447475046203\n",
      "Spacing of new: 0.33652789282838785\n"
     ]
    }
   ],
   "source": [
    "PLOTS_DIR = \"plots_ADAMIZE\"\n",
    "if not os.path.exists(PLOTS_DIR):\n",
    "    os.mkdir(PLOTS_DIR)\n",
    "plot_two(\"logs_adam_per_obj_final/run_example_adam_per_obj_2020-08-01_12-09-18.log\", \"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_one(\"run_example_2020-07-23_15-01-10.log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

